Bounding the quantum capacity with flagged extensions

In this article we consider flagged extensions of convex combination of quantum channels, and find general sufficient conditions for the degradability of the flagged extension. An immediate application is a bound on the quantum $Q$ and private $P$ capacities of any channel being a mixture of a unitary map and another channel, with the probability associated to the unitary component being larger than $1/2$. We then specialize our sufficient conditions to flagged Pauli channels, obtaining a family of upper bounds on quantum and private capacities of Pauli channels. In particular, we establish new state-of-the-art upper bounds on the quantum and private capacities of the depolarizing channel, BB84 channel and generalized amplitude damping channel. Moreover, the flagged construction can be naturally applied to tensor powers of channels with less restricting degradability conditions, suggesting that better upper bounds could be found by considering a larger number of channel uses.

==> plots/code_plots/bb84_quantum.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    189896,       3789]
NotebookOptionsPosition[    187364,       3743]
NotebookOutlinePosition[    187700,       3758]
CellTagsIndexPosition[    187657,       3755]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["BB84", "Subsection",
 CellChangeTimes->{{3.80483034455868*^9, 3.804830348943467*^9}, {
  3.830536032963892*^9, 3.830536035518736*^9}, {3.830536119784419*^9, 
  3.830536119998089*^9}},ExpressionUUID->"afb6e863-94d0-46cb-899a-\
19123c942660"],

Cell["flag states, 4 flags", "Text",
 CellChangeTimes->{{3.830536040205799*^9, 3.8305360420144167`*^9}, {
  3.830536121838125*^9, 
  3.830536123489263*^9}},ExpressionUUID->"00a10876-03bd-4292-b00c-\
24d949f117f0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f0", "[", 
    RowBox[{"p_", ",", "a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"a", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"p", "-", 
             RowBox[{"p", "^", "2"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"b", "^", "2"}], "*", 
           RowBox[{"p", "^", "2"}]}]}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "p"}], ")"}], "^", "2"}]}]}], "]"}], ",", 
     RowBox[{"a", "*", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"p", "^", "2"}]}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "p"}], ")"}], "^", "2"}]}], "]"}]}], ",", 
     RowBox[{"a", "*", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"p", "^", "2"}]}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "p"}], ")"}], "^", "2"}]}], "]"}]}], ",", 
     RowBox[{"b", "*", 
      RowBox[{"p", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "p"}], ")"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f1", "[", 
    RowBox[{"p_", ",", "a_", ",", "c_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"a", ",", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "-", 
       RowBox[{"a", "^", "2"}], "-", 
       RowBox[{
        RowBox[{"c", "^", "2"}], 
        FractionBox["p", 
         RowBox[{"1", "-", "p"}]]}]}], "]"}], ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "c"}], " ", 
      RowBox[{"Sqrt", "[", 
       FractionBox["p", 
        RowBox[{"1", "-", "p"}]], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f2", "[", 
    RowBox[{"p_", ",", "a_", ",", "c_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "-", 
       RowBox[{"a", "^", "2"}], "-", 
       RowBox[{
        RowBox[{"c", "^", "2"}], 
        FractionBox["p", 
         RowBox[{"1", "-", "p"}]]}]}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", "c"}], " ", 
      RowBox[{"Sqrt", "[", 
       FractionBox["p", 
        RowBox[{"1", "-", "p"}]], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f3", "[", 
    RowBox[{"b_", ",", "c_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"b", ",", "c", ",", "c", ",", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "-", 
       RowBox[{"b", "^", "2"}], "-", 
       RowBox[{"2", 
        RowBox[{"c", "^", "2"}]}]}], "]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.80478293910533*^9, 3.804782975341611*^9}, {
   3.8047830693060093`*^9, 3.804783074511311*^9}, {3.8047831527550373`*^9, 
   3.8047831537445803`*^9}, {3.804830115768022*^9, 3.8048302134765987`*^9}, {
   3.804830317935987*^9, 3.804830325654756*^9}, {3.8048304812006903`*^9, 
   3.804830514214828*^9}, {3.804830545705641*^9, 3.80483058609042*^9}, {
   3.804830662575594*^9, 3.804830663570518*^9}, 3.8048308596583977`*^9, 
   3.804830958181707*^9, {3.804874326068592*^9, 3.804874326238139*^9}, {
   3.804876246152503*^9, 3.804876247737341*^9}, {3.804876512096807*^9, 
   3.80487651235954*^9}, 3.8054483045846453`*^9, {3.805448349588046*^9, 
   3.805448419479171*^9}, {3.805448553492447*^9, 3.8054485595228443`*^9}, 
   3.805448672900868*^9, 3.830536048398333*^9},
 CellLabel->
  "In[107]:=",ExpressionUUID->"e2c8e66e-74e3-4e70-aad5-e1d74db64b93"],

Cell["average flag", "Text",
 CellChangeTimes->{{3.830536051930128*^9, 
  3.8305360543986263`*^9}},ExpressionUUID->"534898d8-4d3b-4225-a9a4-\
396998ed0983"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rhobb84simp", "[", 
    RowBox[{"p_", ",", "a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "p"}], ")"}], "^", "2"}], 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"f0", "[", 
        RowBox[{"p", ",", "a", ",", "b"}], "]"}], ",", 
       RowBox[{"f0", "[", 
        RowBox[{"p", ",", "a", ",", "b"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "-", 
       RowBox[{"p", "^", "2"}]}], ")"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"f1", "[", 
        RowBox[{"p", ",", "a", ",", "0"}], "]"}], ",", 
       RowBox[{"f1", "[", 
        RowBox[{"p", ",", "a", ",", "0"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "-", 
       RowBox[{"p", "^", "2"}]}], ")"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"f2", "[", 
        RowBox[{"p", ",", "a", ",", "0"}], "]"}], ",", 
       RowBox[{"f2", "[", 
        RowBox[{"p", ",", "a", ",", "0"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"p", "^", "2"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"f3", "[", 
        RowBox[{"b", ",", "0"}], "]"}], ",", 
       RowBox[{"f3", "[", 
        RowBox[{"b", ",", "0"}], "]"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.805450433768363*^9, 3.805450459593738*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"47543b0b-b2ee-43b1-aaaa-801f656255aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eigenbb84simp", "=", 
   RowBox[{"Eigenvalues", "[", 
    RowBox[{"rhobb84simp", "[", 
     RowBox[{"p", ",", "a", ",", "b"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.80483145878791*^9, 3.804831461319434*^9}, {
   3.804831547277524*^9, 3.8048315481306353`*^9}, 3.8048733296007833`*^9, {
   3.80545046185017*^9, 3.805450465647153*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"e076ef8f-686e-407c-80f1-6eb2090094b8"],

Cell["q1 of degradable extension with 4 flags ", "Text",
 CellChangeTimes->{{3.830536261249075*^9, 
  3.8305362730323668`*^9}},ExpressionUUID->"8b8816dd-a03f-4ce6-9bbc-\
00ac2bff85c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bb84min", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"p", "\[Equal]", "0"}], ",", "1", ",", 
        RowBox[{
         RowBox[{"NMinimize", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"eigenbb84simp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], 
                 RowBox[{"Log", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"eigenbb84simp", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "p"}], ")"}], "^", "2"}], 
               RowBox[{"Log", "[", 
                RowBox[{"2", ",", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", "p"}], ")"}], "^", "2"}]}], "]"}]}], "+", 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"p", "-", 
                 RowBox[{"p", "^", "2"}]}], ")"}], 
               RowBox[{"Log", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"p", "^", "2"}]}], ")"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"p", "^", "2"}], 
               RowBox[{"Log", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"p", "^", "2"}]}], "]"}]}]}], ",", 
             RowBox[{
              RowBox[{"0", "<", "a", "<", "1"}], " ", "&&", 
              RowBox[{"0", "<", "b", "<", "1"}], " ", "&&", " ", 
              RowBox[{"0", "<", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{"a", "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"p", "-", 
                    RowBox[{"p", "^", "2"}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"b", "^", "2"}], "*", 
                   RowBox[{"p", "^", "2"}]}]}], ")"}], "/", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "p"}], ")"}], "^", "2"}]}], "<", 
               "1"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "b"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", "0", ",", "0.04", ",", "0.002"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8305362311068497`*^9, 3.8305362566786346`*^9}, {
   3.830536415373466*^9, 3.830536504204878*^9}, 3.8305365344292803`*^9, {
   3.830537055462646*^9, 3.8305370570417643`*^9}, {3.830539119798399*^9, 
   3.8305391432527933`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"855c8326-4e53-4b6c-a231-1c9712837123"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.002`", ",", "0.9585268526594457`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.004`", ",", "0.9253112638392466`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.006`", ",", "0.8953365887031077`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.008`", ",", "0.8675249264523173`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.8413600943961188`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.012`", ",", "0.8165355397778183`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.014`", ",", "0.7928472527747829`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.016`", ",", "0.7701490738302128`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.018000000000000002`", ",", "0.74833089706327`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.727306625829681`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.022`", ",", "0.7070070007954297`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.024`", ",", "0.6873749827272817`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.026000000000000002`", ",", "0.6683627616165361`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.028`", ",", "0.6499296078043341`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.6320404013071785`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.032`", ",", "0.614664521581563`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.034`", ",", "0.5977749346150416`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.036000000000000004`", ",", "0.5813477421515049`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.038`", ",", "0.5653616429984883`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.549796923673254`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8305365234257193`*^9, 3.830536551602995*^9}, 
   3.8305370735058613`*^9, {3.830539141253955*^9, 3.8305391587368727`*^9}, 
   3.830936913302094*^9, 3.8309384991845293`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"30486f96-fd78-464b-bd07-a01d3991140f"]
}, Open  ]],

Cell["Data  from [Wan19]", "Text",
 CellChangeTimes->{{3.830536112186221*^9, 3.830536150927909*^9}, {
  3.8305362354724007`*^9, 3.830536238312665*^9}, {3.830862133761717*^9, 
  3.830862134233341*^9}},ExpressionUUID->"1a4411cd-1cb0-47b8-903f-\
94d25ae3677c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pltss", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.002", ",", "0.962395349"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.004", ",", "0.932817884"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.006", ",", "0.906270007"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.008", ",", "0.881684372"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.01", ",", "0.858552392"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.012", ",", "0.836573659"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.014", ",", "0.815549173"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.016", ",", "0.795337182"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.018", ",", "0.775831488"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.02", ",", "0.756949522"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.022", ",", "0.738625221"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.024", ",", "0.720804525"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.026", ",", "0.703442366"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.028", ",", "0.686500605"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.03", ",", "0.669946542"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.032", ",", "0.653751833"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.034", ",", "0.637891679"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.036", ",", "0.622344199"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.038", ",", "0.607089947"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.04", ",", "0.592111533"}], "}"}]}], "}"}]}], ";"}]], "Input",\

 CellLabel->
  "In[114]:=",ExpressionUUID->"5995f645-af06-4750-b058-bd41ca880158"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pltq1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.002", ",", "0.958371857"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.004", ",", "0.924755279"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.006", ",", "0.894169839"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.008", ",", "0.86555691"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.01", ",", "0.838413728"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.012", ",", "0.81244418"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.014", ",", "0.787452614"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.016", ",", "0.763299977"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.018", ",", "0.739882308"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.02", ",", "0.717118915"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.022", ",", "0.694945343"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.024", ",", "0.673308914"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.026", ",", "0.652165766"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.028", ",", "0.631478813"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.03", ",", "0.611216284"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.032", ",", "0.591350658"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.034", ",", "0.571857864"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.036", ",", "0.552716671"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.038", ",", "0.533908215"}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"0.04", ",", "0.515415622"}], "}"}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8045045736033454`*^9, 3.8045046062493334`*^9}, {
  3.804504647599444*^9, 3.8045046754744415`*^9}, {3.804505076341842*^9, 
  3.80450508062514*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"96dff25b-1332-409d-b240-03c60be78c69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pltx", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.002", ",", "0.95865033"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.004", ",", "0.925730793"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.006", ",", "0.896211439"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.008", ",", "0.869140656"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.01", ",", "0.843813132"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.012", ",", "0.819793611"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.014", ",", "0.796955738"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.016", ",", "0.775166242"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.018", ",", "0.754307326"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.02", ",", "0.734284861"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.022", ",", "0.715025582"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.024", ",", "0.696464166"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.026", ",", "0.678909421"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.028", ",", "0.662110075"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.03", ",", "0.645394424"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.032", ",", "0.629203882"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.034", ",", "0.613505867"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.036", ",", "0.598683319"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.038", ",", "0.584527498"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.04", ",", "0.5701877"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8044162012875977`*^9, {3.804416317056538*^9, 3.80441632616829*^9}, {
   3.804504385653223*^9, 3.8045043865415435`*^9}, {3.8045045680470085`*^9, 
   3.804504569619545*^9}, {3.804505069453915*^9, 3.804505071974262*^9}, {
   3.830536243833578*^9, 3.8305362440142317`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"e628e0a0-660c-43d7-8cde-5e98b463b33a"],

Cell["difference plots", "Text",
 CellChangeTimes->{{3.8305370154447613`*^9, 
  3.83053701812331*^9}},ExpressionUUID->"e4c5b06c-763a-43a0-8de0-\
b720b3c49437"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bb84mindiff", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"bb84min", "[", 
       RowBox[{"[", 
        RowBox[{"#", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"bb84min", "[", 
        RowBox[{"[", 
         RowBox[{"#", ",", "2"}], "]"}], "]"}], "-", 
       RowBox[{"pltq1", "[", 
        RowBox[{"[", 
         RowBox[{"#", ",", "2"}], "]"}], "]"}]}]}], "}"}], "&"}], "/@", 
   RowBox[{"Range", "[", 
    RowBox[{"Length", "[", "bb84min", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.829896367214817*^9, 3.829896373440194*^9}, {
   3.829896481454854*^9, 3.82989648859405*^9}, {3.83032948557518*^9, 
   3.830329511255945*^9}, {3.830537025646906*^9, 3.830537035026482*^9}, {
   3.830537065527412*^9, 3.830537067228636*^9}, 3.83053710082171*^9, {
   3.8305371337228603`*^9, 3.830537133874699*^9}, {3.830537170044717*^9, 
   3.8305371742489433`*^9}, {3.8305372187695208`*^9, 3.830537222291957*^9}, {
   3.830537304483042*^9, 3.8305373118384132`*^9}, {3.830537351245123*^9, 
   3.8305373916062393`*^9}, {3.830537451417843*^9, 3.830537477140192*^9}, {
   3.8305392472523212`*^9, 3.830539247439824*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"9544761d-c798-433f-b768-887cb72741f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.002`", ",", "0.00015499565944565585`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.004`", ",", "0.0005559848392465705`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.006`", ",", "0.0011667497031077056`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.008`", ",", "0.001968016452317256`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.0029463663961187825`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.012`", ",", "0.004091359777818382`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.014`", ",", "0.005394638774782856`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.016`", ",", "0.006849096830212842`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.018000000000000002`", ",", "0.008448589063270062`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.010187710829680952`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.022`", ",", "0.01206165779542967`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.024`", ",", "0.014066068727281666`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.026000000000000002`", ",", "0.016196995616536092`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.028`", ",", "0.018450794804334092`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.02082411730717848`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.032`", ",", "0.023313863581563066`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.034`", ",", "0.02591707061504156`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.036000000000000004`", ",", "0.028631071151504872`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.038`", ",", "0.03145342799848838`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.03438130167325393`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.8305373919988203`*^9, {3.8305374519405937`*^9, 3.8305374776194687`*^9}, 
   3.830539062641974*^9, 3.8305392485813704`*^9, 3.830936913543599*^9, 
   3.8309384994332848`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"c3ea6559-9551-4eec-ae77-3e9bfdd97a8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pltxdiff", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pltx", "[", 
       RowBox[{"[", 
        RowBox[{"#", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"pltx", "[", 
        RowBox[{"[", 
         RowBox[{"#", ",", "2"}], "]"}], "]"}], "-", 
       RowBox[{"pltq1", "[", 
        RowBox[{"[", 
         RowBox[{"#", ",", "2"}], "]"}], "]"}]}]}], "}"}], "&"}], "/@", 
   RowBox[{"Range", "[", 
    RowBox[{"Length", "[", "pltx", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.830537084844553*^9, 3.8305371761907873`*^9}, {
  3.830537224057719*^9, 3.8305372414247103`*^9}, {3.8305372991366863`*^9, 
  3.830537340283536*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"b8a05706-5ab8-476e-99a9-a2247af9322a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.002`", ",", "0.0002784729999999458`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.004`", ",", "0.0009755140000000662`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.006`", ",", "0.0020415999999999768`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.008`", ",", "0.0035837459999999988`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.005399403999999941`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.012`", ",", "0.007349431000000073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.014`", ",", "0.009503123999999974`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.016`", ",", "0.011866264999999987`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.018`", ",", "0.014425017999999956`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.017165945999999987`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.022`", ",", "0.020080239`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.024`", ",", "0.023155252000000015`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.026`", ",", "0.026743654999999977`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.028`", ",", "0.030631261999999992`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.03417813999999997`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.032`", ",", "0.03785322400000002`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.034`", ",", "0.041648002999999933`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.036`", ",", "0.045966648000000054`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.038`", ",", "0.05061928300000007`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.054772077999999946`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.830537114681615*^9, 3.8305371382343597`*^9}, 
   3.830537176748026*^9, {3.830537322798162*^9, 3.830537345337838*^9}, 
   3.830539065009251*^9, 3.830936913609517*^9, 3.8309384995174294`*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"ee5bc74d-1e1e-4c0b-ba67-20962a25daa8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<bb84.txt\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"bb84min", ",", "pltss", ",", "pltx", ",", "pltq1"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8309382813174057`*^9, 3.830938293654954*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"22188894-32dc-42f2-ae39-d362ce8373ca"],

Cell[BoxData["\<\"bb84.txt\"\>"], "Output",
 CellChangeTimes->{3.830938500060411*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"19f2c537-ef8c-4cac-8883-f30e9dfab1ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotbb84", "=", " ", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"bb84min", ",", "pltss", ",", "pltx", ",", "pltq1"}], "}"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<p\>\"", ",", "\"\<Q\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
    RowBox[{"Filling", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"4", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Bottom", ",", 
         RowBox[{"Lighter", "[", 
          RowBox[{"Lighter", "[", "LightGray", "]"}], "]"}]}], "}"}]}], 
      "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*StyleBox[SubscriptBox[\"Q\", \
\"fmin\"],FontSize->24]\)\>\"", ",", 
          "\"\<\!\(\*StyleBox[SubscriptBox[\"Q\", \
\"SS\"],FontSize->24]\)\>\"", ",", 
          "\"\<\!\(\*StyleBox[SubscriptBox[\"Q\", \"W\"],FontSize->24]\)\>\"",
           ",", "\"\<\!\(\*StyleBox[SubscriptBox[\"Q\", \
\"1\"],FontSize->24]\)\>\"", ","}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Scaled", "[", 
           RowBox[{"{", 
            RowBox[{"0.1", ",", "0.3"}], "}"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], "]"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Orange", ",", 
       RowBox[{"Darker", "[", "Green", "]"}], ",", " ", "Black"}], "}"}]}], 
    ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Thickness", "[", "0.002", "]"}], "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"ListLinePlot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"bb84mindiff", ",", "pltxdiff"}], "}"}], ",", 
          RowBox[{"Frame", "\[Rule]", "True"}], ",", 
          RowBox[{"LabelStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"Black", ",", "16"}], "]"}]}], ",", 
          RowBox[{"PlotLegends", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Placed", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "\"\<\!\(\*SubscriptBox[\(Q\), \(fmin\)]\)-\!\(\*SubscriptBox[\
\(Q\), \(1\)]\)\>\"", ",", " ", 
                "\"\<\!\(\*SubscriptBox[\(Q\), \
\(W\)]\)-\!\(\*SubscriptBox[\(Q\), \(1\)]\)\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Scaled", "[", 
                 RowBox[{"{", 
                  RowBox[{"0.1", ",", "0.7"}], "}"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], "]"}], "}"}]}], 
          ",", 
          RowBox[{"FrameLabel", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<p\>\"", ",", "\"\<Q\>\""}], "}"}]}], ",", 
          RowBox[{"FrameTicks", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                "0.01", ",", "0.02", ",", "0.03", ",", "0.04", ",", "0.05"}], 
                "}"}], ",", "None"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                "0", ",", "0.01", ",", "0.02", ",", "0.03", ",", "0.04"}], 
                "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Red", ",", 
             RowBox[{"Darker", "[", "Green", "]"}]}], "}"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Thickness", "[", "0.002", "]"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.03", ",", "0.85"}], "}"}], ",", "Automatic", ",", 
        RowBox[{"Scaled", "[", ".4", "]"}]}], "]"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", 
       RowBox[{"{", 
        RowBox[{"Black", ",", "Dashed"}], "}"}], ",", "Purple", ",", "Orange",
        ",", "Black"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Thickness", "[", "0.002", "]"}], "}"}]}], ",", " ", 
    RowBox[{"ImageSize", "\[Rule]", "Full"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.805541561888877*^9, 3.805541575826971*^9}, {
  3.805541657950335*^9, 3.8055416584076643`*^9}, {3.805544891763467*^9, 
  3.805544903473271*^9}, {3.805544965968835*^9, 3.8055449687224617`*^9}, {
  3.805545017984479*^9, 3.80554504005999*^9}, {3.830536652977182*^9, 
  3.830536792398543*^9}, {3.8305368485821953`*^9, 3.830536967851636*^9}, {
  3.830537043245267*^9, 3.830537049808756*^9}, {3.83053736803309*^9, 
  3.830537383772849*^9}, {3.830537487739561*^9, 3.830537495103763*^9}, {
  3.830537537768277*^9, 3.830537548917231*^9}, {3.830538195575934*^9, 
  3.8305382024239492`*^9}, {3.830539067859367*^9, 3.830539072974634*^9}, {
  3.830539201371153*^9, 3.8305392336277103`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"c8770c6f-c99e-4178-838d-ae8f821c693a"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJzt1GswlFEYB/DdzTRdMVKtJkpkMmVUm8vGeESDLZJiMtOdSTSKWiENiRVR
EsYlW4rNdelGtKM0ugyVljTTBW17v7pt2rIaXWbezpk++NLnfWfOvHPmvO95
zvzmfx7rsJgdhygkEqnu9/jz/vcZhR+1Y28Cwg7Ajx15Zz25w8Q8Fphqi312
7CHQpxxpiytIhMYcjaqkSkOsp4I26UTFkw41nDZv9BUmsWBAvp4crVER32fB
3A61jYm1Ck4p7dbN4l4AGotLI+9XEv/nQW41p97kpgLcBYEXi4/lQ5aNY+VO
rZzYrxAi/dJzqD5y4DHmUVZnFkH2vW0ru8tlxP4lYCcY6J2YksLGps74R+VX
INPtQMDGcClRjw27qL4O9FcSaLXKUAe1XoPExvoXXLqEqH8dys/7DAfXi4H9
dPntE5E34L1fkOz7cjFxngpQslmFEVdE0D/xp2AluGhE/scXi4jzcWDkeV/L
SLEQpvMMEbYGj73EnkOapRLOB+wZZuvw1Z40hDzX+EtsO5w1yPPxnjuDXqfU
yLOW5r3M+Rn2dF2wpVBPVSFPCyboIphKcCM8aaEZuew+BfI8x3feMOyqQJ7P
vGfu6a2QI0++sLnqrakc6IRnqCI/rzRNhjz9qFLLnm9S5BlUN8WjxUqR51d1
ty5LLUGenZvi+WVREuI8FbB0+M5BD5UYefrPT5f6HhUjT54rT1SgFU3rWdQ1
HufdgD1ZD5Y4FpVjz7yXpewnDTif58s4pqQenM/7lLZDLBL2pAmK+O1u2LOZ
LgqqTcX5LA7YGmP/WoE8ZfdmWzFssCdjzZTO6wzOZ01XYHCyEOfT5MWESwxD
hjxTMow8rz/A+YzfzE8gr8WekfQZTmbVOJ85pTqH2BXYMykqxPjdDTHyVKQm
qqNWYU8yb5TCbML53F6W5qP3mN5TSpXHTdZhz6qEGWElxdiTHK41nXMVe3L7
aw5z7mLPrs+dMxlv8X0nXRscyf6pRJ4RX2b18ddjT4V5p9l4NPbs/pZQa9mA
73tygWJvpVaGPCdXLTKacsee4ZktK9pzpMjTdtvlh9mfJMhTd9LDeIETvu8u
5DfMhZfEyLPyjJlLqEaEPG9L9AM1/iLkmf3UXfDxlhB5WjYFNj5fKESeXa/m
yP1SPiNPym79yWRvAVr/Ozf0V0N/NfRXQ3819Nf/66+/ADrfU7U=
      
      "], {{{}, {}, {}, {}, {}, {}, {}, 
        {RGBColor[0.9333333333333333, 0.9333333333333333, 0.9333333333333333],
          EdgeForm[None], 
         GraphicsGroupBox[
          PolygonBox[{{64, 85, 86, 84, 83, 82, 81, 80, 79, 78, 77, 76, 75, 74,
            73, 72, 71, 70, 69, 68, 67, 66, 
           65}}]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}}, {{}, {}, 
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21}]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6], 
         LineBox[{22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 
          37, 38, 39, 40, 41, 42}]}, 
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], PointSize[
          NCache[
           Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6], 
         LineBox[{43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 
          58, 59, 60, 61, 62, 63}]}, 
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6], 
         LineBox[{64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 
          79, 80, 81, 82, 83, 84}]}}, {
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], PointSize[
          NCache[
           Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[
         1.6]}, 
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[
         1.6]}}, {
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], PointSize[
          NCache[
           Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[
         1.6]}, 
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[
         1.6]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], PointSize[
          NCache[
           Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[
         1.6]}, 
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[
         1.6]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}], {{}, \
{}}}, InsetBox[
     TemplateBox[{
      "\"\\!\\(\\*StyleBox[SubscriptBox[\\\"Q\\\", \
\\\"fmin\\\"],FontSize->24]\\)\"",
       "\"\\!\\(\\*StyleBox[SubscriptBox[\\\"Q\\\", \\\"SS\\\"],FontSize->24]\
\\)\"","\"\\!\\(\\*StyleBox[SubscriptBox[\\\"Q\\\", \
\\\"W\\\"],FontSize->24]\\)\"",
       "\"\\!\\(\\*StyleBox[SubscriptBox[\\\"Q\\\", \
\\\"1\\\"],FontSize->24]\\)\"","Null"},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[
           GrayLevel[0], 20], FontFamily -> "Arial"}, Background -> Automatic,
          StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "60"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "60"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0.33333333333333337`, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.5, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "60"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "60"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  GrayLevel[0], Editable -> False, Selectable -> False], ",", 
                 "20"}], "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.1, 0.3}], ImageScaled[{0, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0.4884942676666669},
   DisplayFunction->Identity,
   Epilog->{
     InsetBox[
      BoxData[
       FormBox[
        TagBox[
         FormBox[
          GraphicsBox[{{{}, {{{}, {}, {
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]], 
                LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ7+rPx4yTcpwZ6hYOHkUwEq9hB+gT2DyfnID+ZO
9r/qsvaUTK6wZ4gK/LJZNhgq32DP4Db/pJV8gn21yDr3h1Ut9gzC7Fm/lDKg
6jvsG1iF2KUOFdhXvlQz5FjTY9+QdiJwg0QZVP8Ee4Zgz7wzvDX2Nvf9e6fn
TbI/8O5Ubp1vI9S8KfYHrNamed9tsd/lycOk3T7N/sBiJb8Tmzug5s+wP/Ah
9OTqcz32VltOlO2bP8s+Yc3dnx+nToDaN8dewUfk4eEnk+x3yLW+Dtwxz15h
hentV0FTofYvsG+wb3w27f50+zlHFDYUZSy0Z2g9o8XYNQvqnkX2D7h/rygL
nGt/+yfIwsX2CxqNX66UWgB13xL7hEX9PLmzFtoDADIAnBQ=
                 "]]}, {
                Hue[0.9060679774997897, 0.6, 0.6], 
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  NCache[
                   Rational[2, 3], 0.6666666666666666], 0]], 
                LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ7+rPx4yTcpwZ6hozWXwcHIHsIvsGeoYI81+e5v
/6sua0/J5Ap7hv6M5d07E6DyDfYMd/f/XhGda18tss79YVWLfcO3CZXrZcug
6jvsG2YuuJMvVWdf+VLNkGNNj/2ByYHb4suaofon2B/QPqcQ7tthb33fv3d6
3iR7B7Z8lbtdvVDzptg3SG5W+jx5ov0uTx4m7fZp9gtETdhf9U+Bmj/DviHU
YwXTtun2lltOlO2bP8ve4XWa34ak2VD75tgzXJA0Ohs7336HXOvrwB3z7AWa
hYXP1C+E2r/AvmGeY1594mL7OUcUNhRlLLRf4LNC9HHQUqh7Ftk/OLr78IeO
5fa3f4IsXGzvECfgdfTVSqj7ltgXvKj5Lsq9xh4AHTqbTw==
                 "]]}}, {{
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  NCache[
                   Rational[2, 3], 0.6666666666666666], 0]]}}, {{
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  NCache[
                   Rational[2, 3], 0.6666666666666666], 0]]}, {}, {}, {}}, {{
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  NCache[
                   Rational[2, 3], 0.6666666666666666], 
                  0]]}, {}, {}, {}}}, {{}, {}}}, {
             InsetBox[
              FormBox[
               
               TemplateBox[{
                "\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(fmin\\)]\\)-\\!\\(\\*SubscriptBox[\\(Q\\), \\(1\\)]\\)\"", 
                 "\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(W\\)]\\)-\\!\\(\\*SubscriptBox[\\(Q\\), \\(1\\)]\\)\""}, "LineLegend", 
                DisplayFunction -> (FormBox[
                  StyleBox[
                   StyleBox[
                    PaneBox[
                    TagBox[
                    GridBox[{{
                    TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}],
                     "Grid"], Alignment -> Left, AppearanceElements -> None, 
                    ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
                    "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
                   
                    Directive[
                    GrayLevel[0], 16], FontFamily -> "Arial"}, Background -> 
                   Automatic, StripOnInput -> False], TraditionalForm]& ), 
                InterpretationFunction :> (RowBox[{"LineLegend", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"PointSize", "[", 
                    FractionBox["7", "360"], "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"PointSize", "[", 
                    FractionBox["7", "360"], "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{#, ",", #2}], "}"}], ",", 
                    RowBox[{"LegendMarkers", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], 
                    ",", 
                    RowBox[{"Joined", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                    RowBox[{"LabelStyle", "\[Rule]", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", "16"}], "]"}]}], ",", 
                    RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], 
                   "]"}]& ), Editable -> True], TraditionalForm], 
              Scaled[{0.1, 0.7}], 
              ImageScaled[{0, 0.5}], FormatType -> StandardForm, 
              BaseStyle -> {FontSize -> Larger}]}}, {
           DisplayFunction -> Identity, DisplayFunction -> Identity, 
            DisplayFunction -> Identity, AspectRatio -> 
            NCache[GoldenRatio^(-1), 0.6180339887498948], 
            Axes -> {True, True}, AxesLabel -> {None, None}, 
            AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
            Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
               FormBox["\"Q\"", TraditionalForm], None}, {
               FormBox["\"p\"", TraditionalForm], None}}, 
            FrameTicks -> {{{{0.01, 
                 FormBox["0.01`", TraditionalForm]}, {0.02, 
                 FormBox["0.02`", TraditionalForm]}, {0.03, 
                 FormBox["0.03`", TraditionalForm]}, {0.04, 
                 FormBox["0.04`", TraditionalForm]}, {0.05, 
                 FormBox["0.05`", TraditionalForm]}}, None}, {{{0, 
                 FormBox["0", TraditionalForm]}, {0.01, 
                 FormBox["0.01`", TraditionalForm]}, {0.02, 
                 FormBox["0.02`", TraditionalForm]}, {0.03, 
                 FormBox["0.03`", TraditionalForm]}, {0.04, 
                 FormBox["0.04`", TraditionalForm]}}, None}}, 
            GridLines -> {None, None}, GridLinesStyle -> Directive[
              GrayLevel[0.5, 0.4]], LabelStyle -> Directive[
              GrayLevel[0], 16], 
            Method -> {
             "OptimizePlotMarkers" -> True, 
              "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& )}}, 
            PlotRange -> {{0, 0.04}, {0, 0.054772077999999946`}}, 
            PlotRangeClipping -> True, PlotRangePadding -> {{
               Scaled[0.02], 
               Scaled[0.02]}, {
               Scaled[0.02], 
               Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
          TraditionalForm], 
         InterpretTemplate[Legended[
           Graphics[{{}, {{{}, {}, {
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ7+rPx4yTcpwZ6hYOHkUwEq9hB+gT2DyfnID+ZO
9r/qsvaUTK6wZ4gK/LJZNhgq32DP4Db/pJV8gn21yDr3h1Ut9gzC7Fm/lDKg
6jvsG1iF2KUOFdhXvlQz5FjTY9+QdiJwg0QZVP8Ee4Zgz7wzvDX2Nvf9e6fn
TbI/8O5Ubp1vI9S8KfYHrNamed9tsd/lycOk3T7N/sBiJb8Tmzug5s+wP/Ah
9OTqcz32VltOlO2bP8s+Yc3dnx+nToDaN8dewUfk4eEnk+x3yLW+Dtwxz15h
hentV0FTofYvsG+wb3w27f50+zlHFDYUZSy0Z2g9o8XYNQvqnkX2D7h/rygL
nGt/+yfIwsX2CxqNX66UWgB13xL7hEX9PLmzFtoDADIAnBQ=
                 "]]}, {
                Hue[0.9060679774997897, 0.6, 0.6], 
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  Rational[2, 3], 0]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ7+rPx4yTcpwZ6hozWXwcHIHsIvsGeoYI81+e5v
/6sua0/J5Ap7hv6M5d07E6DyDfYMd/f/XhGda18tss79YVWLfcO3CZXrZcug
6jvsG2YuuJMvVWdf+VLNkGNNj/2ByYHb4suaofon2B/QPqcQ7tthb33fv3d6
3iR7B7Z8lbtdvVDzptg3SG5W+jx5ov0uTx4m7fZp9gtETdhf9U+Bmj/DviHU
YwXTtun2lltOlO2bP8ve4XWa34ak2VD75tgzXJA0Ohs7336HXOvrwB3z7AWa
hYXP1C+E2r/AvmGeY1594mL7OUcUNhRlLLRf4LNC9HHQUqh7Ftk/OLr78IeO
5fa3f4IsXGzvECfgdfTVSqj7ltgXvKj5Lsq9xh4AHTqbTw==
                 "]]}}, {{
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  Rational[2, 3], 0]]}}, {{
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  Rational[2, 3], 0]]}, {}, {}, {}}, {{
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  Rational[2, 3], 0]]}, {}, {}, {}}}, {{}, {}}}, {
            DisplayFunction -> Identity, DisplayFunction -> Identity, 
             AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
             AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
             Identity, Frame -> {{True, True}, {True, True}}, 
             FrameLabel -> {{"Q", None}, {"p", None}}, 
             FrameTicks -> {{{0.01, 0.02, 0.03, 0.04, 0.05}, None}, {{
                0, 0.01, 0.02, 0.03, 0.04}, None}}, GridLines -> {None, None},
              GridLinesStyle -> Directive[
               GrayLevel[0.5, 0.4]], LabelStyle -> Directive[
               GrayLevel[0], 16], 
             Method -> {
              "OptimizePlotMarkers" -> True, 
               "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
             PlotRange -> {{0, 0.04}, {0, 0.054772077999999946`}}, 
             PlotRangeClipping -> True, PlotRangePadding -> {{
                Scaled[0.02], 
                Scaled[0.02]}, {
                Scaled[0.02], 
                Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], {
            Placed[
             LineLegend[{
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]], 
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]]}, {
              "\!\(\*SubscriptBox[\(Q\), \
\(fmin\)]\)-\!\(\*SubscriptBox[\(Q\), \(1\)]\)", 
               "\!\(\*SubscriptBox[\(Q\), \(W\)]\)-\!\(\*SubscriptBox[\(Q\), \
\(1\)]\)"}, LegendMarkers -> {{False, Automatic}, {False, Automatic}}, 
              Joined -> {True, True}, LabelStyle -> Directive[
                GrayLevel[0], 16], LegendLayout -> "Column"], {
              Scaled[{0.1, 0.7}], {0, 0.5}}, Identity]}]& ], Editable -> True,
          Selectable -> True, SelectWithContents -> False, AutoDelete -> 
         True], TraditionalForm]], {0.03, 0.85}, Automatic, 
      Scaled[0.4]]},
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"Q\"", TraditionalForm], None}, {
      FormBox["\"p\"", TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->Full,
   LabelStyle->Directive[
     GrayLevel[0], 20],
   Method->{
    "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 0.04}, {0.4884942676666669, 1.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, 
      GraphicsComplex[CompressedData["
1:eJzt1GswlFEYB/DdzTRdMVKtJkpkMmVUm8vGeESDLZJiMtOdSTSKWiENiRVR
EsYlW4rNdelGtKM0ugyVljTTBW17v7pt2rIaXWbezpk++NLnfWfOvHPmvO95
zvzmfx7rsJgdhygkEqnu9/jz/vcZhR+1Y28Cwg7Ajx15Zz25w8Q8Fphqi312
7CHQpxxpiytIhMYcjaqkSkOsp4I26UTFkw41nDZv9BUmsWBAvp4crVER32fB
3A61jYm1Ck4p7dbN4l4AGotLI+9XEv/nQW41p97kpgLcBYEXi4/lQ5aNY+VO
rZzYrxAi/dJzqD5y4DHmUVZnFkH2vW0ru8tlxP4lYCcY6J2YksLGps74R+VX
INPtQMDGcClRjw27qL4O9FcSaLXKUAe1XoPExvoXXLqEqH8dys/7DAfXi4H9
dPntE5E34L1fkOz7cjFxngpQslmFEVdE0D/xp2AluGhE/scXi4jzcWDkeV/L
SLEQpvMMEbYGj73EnkOapRLOB+wZZuvw1Z40hDzX+EtsO5w1yPPxnjuDXqfU
yLOW5r3M+Rn2dF2wpVBPVSFPCyboIphKcCM8aaEZuew+BfI8x3feMOyqQJ7P
vGfu6a2QI0++sLnqrakc6IRnqCI/rzRNhjz9qFLLnm9S5BlUN8WjxUqR51d1
ty5LLUGenZvi+WVREuI8FbB0+M5BD5UYefrPT5f6HhUjT54rT1SgFU3rWdQ1
HufdgD1ZD5Y4FpVjz7yXpewnDTif58s4pqQenM/7lLZDLBL2pAmK+O1u2LOZ
LgqqTcX5LA7YGmP/WoE8ZfdmWzFssCdjzZTO6wzOZ01XYHCyEOfT5MWESwxD
hjxTMow8rz/A+YzfzE8gr8WekfQZTmbVOJ85pTqH2BXYMykqxPjdDTHyVKQm
qqNWYU8yb5TCbML53F6W5qP3mN5TSpXHTdZhz6qEGWElxdiTHK41nXMVe3L7
aw5z7mLPrs+dMxlv8X0nXRscyf6pRJ4RX2b18ddjT4V5p9l4NPbs/pZQa9mA
73tygWJvpVaGPCdXLTKacsee4ZktK9pzpMjTdtvlh9mfJMhTd9LDeIETvu8u
5DfMhZfEyLPyjJlLqEaEPG9L9AM1/iLkmf3UXfDxlhB5WjYFNj5fKESeXa/m
yP1SPiNPym79yWRvAVr/Ozf0V0N/NfRXQ3819Nf/66+/ADrfU7U=
       
       "], {{{}, {}, {}, {}, {}, {}, {}, {
          EdgeForm[], 
          RGBColor[
          0.9333333333333333, 0.9333333333333333, 0.9333333333333333], 
          GraphicsGroup[{
            
            Polygon[{{64, 85, 86, 84, 83, 82, 81, 80, 79, 78, 77, 76, 75, 74, 
             73, 72, 71, 70, 69, 68, 67, 66, 
             65}}]}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}}, {{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 60]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]], 
          
          Line[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18,
            19, 20, 21}]}, {
          Hue[0.9060679774997897, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 60]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0]], 
          
          Line[{22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 
           37, 38, 39, 40, 41, 42}]}, {
          Hue[0.1421359549995791, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 60]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            Rational[2, 3], 0]], 
          
          Line[{43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 
           58, 59, 60, 61, 62, 63}]}, {
          Hue[0.37820393249936934`, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 60]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          
          Line[{64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 
           79, 80, 81, 82, 83, 84}]}}, {{
          Directive[
           PointSize[
            Rational[1, 60]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 60]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 60]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            Rational[2, 3], 0]]}, {
          Directive[
           PointSize[
            Rational[1, 60]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]]}}, {{
          Directive[
           PointSize[
            Rational[1, 60]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 60]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 60]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            Rational[2, 3], 0]]}, {
          Directive[
           PointSize[
            Rational[1, 60]], 
           AbsoluteThickness[1.6], 
           GrayLevel[
           0]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{
          Directive[
           PointSize[
            Rational[1, 60]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 60]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 60]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            Rational[2, 3], 0]]}, {
          Directive[
           PointSize[
            Rational[1, 60]], 
           AbsoluteThickness[1.6], 
           GrayLevel[
           0]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}], {{}, \
{}}}, {DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0.4884942676666669}, DisplayFunction :> Identity, 
      Epilog -> {
        Inset[
         Legended[
          Graphics[{{}, {{{}, {}, {
               Hue[0.67, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]], 
               Line[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ7+rPx4yTcpwZ6hYOHkUwEq9hB+gT2DyfnID+ZO
9r/qsvaUTK6wZ4gK/LJZNhgq32DP4Db/pJV8gn21yDr3h1Ut9gzC7Fm/lDKg
6jvsG1iF2KUOFdhXvlQz5FjTY9+QdiJwg0QZVP8Ee4Zgz7wzvDX2Nvf9e6fn
TbI/8O5Ubp1vI9S8KfYHrNamed9tsd/lycOk3T7N/sBiJb8Tmzug5s+wP/Ah
9OTqcz32VltOlO2bP8s+Yc3dnx+nToDaN8dewUfk4eEnk+x3yLW+Dtwxz15h
hentV0FTofYvsG+wb3w27f50+zlHFDYUZSy0Z2g9o8XYNQvqnkX2D7h/rygL
nGt/+yfIwsX2CxqNX66UWgB13xL7hEX9PLmzFtoDADIAnBQ=
                "]]}, {
               Hue[0.9060679774997897, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]], 
               Line[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ7+rPx4yTcpwZ6hozWXwcHIHsIvsGeoYI81+e5v
/6sua0/J5Ap7hv6M5d07E6DyDfYMd/f/XhGda18tss79YVWLfcO3CZXrZcug
6jvsG2YuuJMvVWdf+VLNkGNNj/2ByYHb4suaofon2B/QPqcQ7tthb33fv3d6
3iR7B7Z8lbtdvVDzptg3SG5W+jx5ov0uTx4m7fZp9gtETdhf9U+Bmj/DviHU
YwXTtun2lltOlO2bP8ve4XWa34ak2VD75tgzXJA0Ohs7336HXOvrwB3z7AWa
hYXP1C+E2r/AvmGeY1594mL7OUcUNhRlLLRf4LNC9HHQUqh7Ftk/OLr78IeO
5fa3f4IsXGzvECfgdfTVSqj7ltgXvKj5Lsq9xh4AHTqbTw==
                "]]}}, {{
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}, {
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]]}}, {{
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}, {
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]]}, {}, {}, {}}, {{
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}, {
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]]}, {}, {}, {}}}, {{}, {}}}, {
           DisplayFunction -> Identity, DisplayFunction -> Identity, 
            AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
            AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
            Identity, Frame -> {{True, True}, {True, True}}, 
            FrameLabel -> {{"Q", None}, {"p", None}}, 
            FrameTicks -> {{{0.01, 0.02, 0.03, 0.04, 0.05}, None}, {{
               0, 0.01, 0.02, 0.03, 0.04}, None}}, GridLines -> {None, None}, 
            GridLinesStyle -> Directive[
              GrayLevel[0.5, 0.4]], LabelStyle -> Directive[
              GrayLevel[0], 16], 
            Method -> {
             "OptimizePlotMarkers" -> True, 
              "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& )}}, 
            PlotRange -> {{0, 0.04}, {0, 0.054772077999999946`}}, 
            PlotRangeClipping -> True, PlotRangePadding -> {{
               Scaled[0.02], 
               Scaled[0.02]}, {
               Scaled[0.02], 
               Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], {
           Placed[
            LineLegend[{
              Directive[
               PointSize[
                Rational[7, 360]], 
               AbsoluteThickness[1.6], 
               RGBColor[1, 0, 0]], 
              Directive[
               PointSize[
                Rational[7, 360]], 
               AbsoluteThickness[1.6], 
               RGBColor[0, 
                Rational[2, 3], 0]]}, {
             "\!\(\*SubscriptBox[\(Q\), \(fmin\)]\)-\!\(\*SubscriptBox[\(Q\), \
\(1\)]\)", 
              "\!\(\*SubscriptBox[\(Q\), \(W\)]\)-\!\(\*SubscriptBox[\(Q\), \
\(1\)]\)"}, LegendMarkers -> {{False, Automatic}, {False, Automatic}}, 
             Joined -> {True, True}, LabelStyle -> Directive[
               GrayLevel[0], 16], LegendLayout -> "Column"], {
             Scaled[{0.1, 0.7}], {0, 0.5}}, Identity]}], {0.03, 0.85}, 
         Automatic, 
         Scaled[0.4]]}, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"Q", None}, {"p", None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> Full, LabelStyle -> Directive[
        GrayLevel[0], 20], 
      Method -> {
       "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 0.04}, {0.4884942676666669, 1.}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], {
     Placed[
      LineLegend[{
        Directive[
         PointSize[
          Rational[1, 60]], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]], 
        Directive[
         PointSize[
          Rational[1, 60]], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0.5, 0]], 
        Directive[
         PointSize[
          Rational[1, 60]], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 
          Rational[2, 3], 0]], 
        Directive[
         PointSize[
          Rational[1, 60]], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]]}, {
       "\!\(\*StyleBox[SubscriptBox[\"Q\", \"fmin\"],FontSize->24]\)", 
        "\!\(\*StyleBox[SubscriptBox[\"Q\", \"SS\"],FontSize->24]\)", 
        "\!\(\*StyleBox[SubscriptBox[\"Q\", \"W\"],FontSize->24]\)", 
        "\!\(\*StyleBox[SubscriptBox[\"Q\", \"1\"],FontSize->24]\)", Null}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}, {
         False, Automatic}, {False, Automatic}}, 
       Joined -> {True, True, True, True}, LabelStyle -> Directive[
         GrayLevel[0], 20], LegendLayout -> "Column"], {
       Scaled[{0.1, 0.3}], {0, 0.5}}, Identity]}]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.83053692260623*^9, 3.830536968193656*^9}, 
   3.8305373847107983`*^9, {3.830537481150687*^9, 3.830537495921859*^9}, 
   3.8305375496037397`*^9, 3.830539074281233*^9, {3.830539189580697*^9, 
   3.830539203048685*^9}, {3.830539234326167*^9, 3.830539251725397*^9}, {
   3.83093691399463*^9, 3.830936918248588*^9}, 3.830938499715888*^9},
 CellLabel->"Out[119]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"abda1d2b-aced-4c7d-9ce8-c436e66f92ac"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1412, 779},
WindowMargins->{{Automatic, 2}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 246, 4, 54, "Subsection",ExpressionUUID->"afb6e863-94d0-46cb-899a-19123c942660"],
Cell[829, 28, 213, 4, 35, "Text",ExpressionUUID->"00a10876-03bd-4292-b00c-24d949f117f0"],
Cell[1045, 34, 3678, 107, 132, "Input",ExpressionUUID->"e2c8e66e-74e3-4e70-aad5-e1d74db64b93"],
Cell[4726, 143, 156, 3, 35, "Text",ExpressionUUID->"534898d8-4d3b-4225-a9a4-396998ed0983"],
Cell[4885, 148, 1558, 46, 52, "Input",ExpressionUUID->"47543b0b-b2ee-43b1-aaaa-801f656255aa"],
Cell[6446, 196, 467, 10, 30, "Input",ExpressionUUID->"e076ef8f-686e-407c-80f1-6eb2090094b8"],
Cell[6916, 208, 184, 3, 35, "Text",ExpressionUUID->"8b8816dd-a03f-4ce6-9bbc-00ac2bff85c6"],
Cell[CellGroupData[{
Cell[7125, 215, 3147, 80, 136, "Input",ExpressionUUID->"855c8326-4e53-4b6c-a231-1c9712837123"],
Cell[10275, 297, 2067, 49, 77, "Output",ExpressionUUID->"30486f96-fd78-464b-bd07-a01d3991140f"]
}, Open  ]],
Cell[12357, 349, 257, 4, 35, "Text",ExpressionUUID->"1a4411cd-1cb0-47b8-903f-94d25ae3677c"],
Cell[12617, 355, 1904, 49, 451, "Input",ExpressionUUID->"5995f645-af06-4750-b058-bd41ca880158"],
Cell[14524, 406, 2071, 52, 451, "Input",ExpressionUUID->"96dff25b-1332-409d-b240-03c60be78c69"],
Cell[16598, 460, 2072, 53, 73, "Input",ExpressionUUID->"e628e0a0-660c-43d7-8cde-5e98b463b33a"],
Cell[18673, 515, 159, 3, 35, "Text",ExpressionUUID->"e4c5b06c-763a-43a0-8de0-b720b3c49437"],
Cell[CellGroupData[{
Cell[18857, 522, 1261, 28, 30, "Input",ExpressionUUID->"9544761d-c798-433f-b768-887cb72741f2"],
Cell[20121, 552, 2129, 54, 77, "Output",ExpressionUUID->"c3ea6559-9551-4eec-ae77-3e9bfdd97a8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22287, 611, 784, 22, 30, "Input",ExpressionUUID->"b8a05706-5ab8-476e-99a9-a2247af9322a"],
Cell[23074, 635, 2077, 50, 77, "Output",ExpressionUUID->"ee5bc74d-1e1e-4c0b-ba67-20962a25daa8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25188, 690, 337, 8, 30, "Input",ExpressionUUID->"22188894-32dc-42f2-ae39-d362ce8373ca"],
Cell[25528, 700, 168, 3, 94, "Output",ExpressionUUID->"19f2c537-ef8c-4cac-8883-f30e9dfab1ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25733, 708, 5347, 128, 201, "Input",ExpressionUUID->"c8770c6f-c99e-4178-838d-ae8f821c693a"],
Cell[31083, 838, 156253, 2901, 835, 59226, 1311, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"abda1d2b-aced-4c7d-9ce8-c436e66f92ac"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> plots/code_plots/dep_quantum.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    685295,      13104]
NotebookOptionsPosition[    677505,      12981]
NotebookOutlinePosition[    677844,      12996]
CellTagsIndexPosition[    677801,      12993]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Data from [LDS18]", "Subsection",
 CellChangeTimes->{{3.804770300386101*^9, 3.8047703029766073`*^9}, {
  3.830322562852106*^9, 3.83032257980932*^9}, {3.830861969069572*^9, 
  3.830861972078473*^9}},ExpressionUUID->"3841e062-0b1d-4d66-923f-\
d62e703f1b59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ledit2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.000501`", ",", "0.99378`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.001002`", ",", "0.98857`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.001503`", ",", "0.98374`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.002004`", ",", "0.97915`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.002505`", ",", "0.97474`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.003006`", ",", "0.97048`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.003507`", ",", "0.96633`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.004008`", ",", "0.9623`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.004509`", ",", "0.95835`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.00501`", ",", "0.95448`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.005511`", ",", "0.95068`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.006012`", ",", "0.94695`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.006513`", ",", "0.94328`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.007014`", ",", "0.93967`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.007515`", ",", "0.9361`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.008016`", ",", "0.93259`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.008517`", ",", "0.92912`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.009018`", ",", "0.92569`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.009519`", ",", "0.9223`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.01002`", ",", "0.91895`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.010521`", ",", "0.91563`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.011022`", ",", "0.91235`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.011523`", ",", "0.9091`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.012024`", ",", "0.90588`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.012525`", ",", "0.90269`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.013026`", ",", "0.89953`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.013527`", ",", "0.8964`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.014028`", ",", "0.89329`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.014529`", ",", "0.89021`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.01503`", ",", "0.88715`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.015531`", ",", "0.88412`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.016032`", ",", "0.88111`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.016533`", ",", "0.87812`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.017034`", ",", "0.87515`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.017535`", ",", "0.8722`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.018036`", ",", "0.86928`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.018537`", ",", "0.86637`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.019038`", ",", "0.86348`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.019539`", ",", "0.86061`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.02004`", ",", "0.85776`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.020541`", ",", "0.85492`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.021042`", ",", "0.8521`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.021543`", ",", "0.8493`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.022044`", ",", "0.84652`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.022545`", ",", "0.84375`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.023046`", ",", "0.84099`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.023547`", ",", "0.83825`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.024048`", ",", "0.83553`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.024549`", ",", "0.83282`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.02505`", ",", "0.83012`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.025551`", ",", "0.82744`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.026052`", ",", "0.82477`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.026553`", ",", "0.82211`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.027054`", ",", "0.81947`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.027555`", ",", "0.81684`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.028056`", ",", "0.81422`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.028557`", ",", "0.81161`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.029058`", ",", "0.80902`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.029559`", ",", "0.80644`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.03006`", ",", "0.80387`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.030561`", ",", "0.8013`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.031062`", ",", "0.79876`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.031563`", ",", "0.79622`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.032064`", ",", "0.79369`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.032565`", ",", "0.79117`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.033066`", ",", "0.78866`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.033567`", ",", "0.78617`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.034068`", ",", "0.78368`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.034569`", ",", "0.7812`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.03507`", ",", "0.77873`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.035571`", ",", "0.77627`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.036072`", ",", "0.77382`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.036573`", ",", "0.77138`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.037074`", ",", "0.76895`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.037575`", ",", "0.76653`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.038076`", ",", "0.76411`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.038577`", ",", "0.76171`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.039078`", ",", "0.75931`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.039579`", ",", "0.75692`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.04008`", ",", "0.75454`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.040581`", ",", "0.75217`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.041082`", ",", "0.7498`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.041583`", ",", "0.74744`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.042084`", ",", "0.74509`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.042585`", ",", "0.74275`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.043086`", ",", "0.74041`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.043587`", ",", "0.73809`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.044088`", ",", "0.73577`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.044589`", ",", "0.73345`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.04509`", ",", "0.73114`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.045591`", ",", "0.72884`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.046092`", ",", "0.72655`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.046593`", ",", "0.72427`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.047094`", ",", "0.72199`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.047595`", ",", "0.71971`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.048096`", ",", "0.71745`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.048597`", ",", "0.71518`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.049098`", ",", "0.71293`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.049599`", ",", "0.71068`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0501`", ",", "0.70844`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.050601`", ",", "0.7062`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.051102`", ",", "0.70397`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.051603`", ",", "0.70175`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.052104`", ",", "0.69953`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.052605`", ",", "0.69732`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.053106`", ",", "0.69511`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.053607`", ",", "0.69291`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.054108`", ",", "0.69071`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.054609`", ",", "0.68852`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.05511`", ",", "0.68634`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.055611`", ",", "0.68416`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.056112`", ",", "0.68198`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.056613`", ",", "0.67981`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.057114`", ",", "0.67765`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.057615`", ",", "0.67549`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.058116`", ",", "0.67333`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.058617`", ",", "0.67118`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.059118`", ",", "0.66903`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.059619`", ",", "0.66689`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.06012`", ",", "0.66476`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.060621`", ",", "0.66263`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.061122`", ",", "0.6605`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.061623`", ",", "0.65838`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.062124`", ",", "0.65626`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.062625`", ",", "0.65415`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.063126`", ",", "0.65204`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.063627`", ",", "0.64993`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.064128`", ",", "0.64783`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.064629`", ",", "0.64574`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.06513`", ",", "0.64365`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.065631`", ",", "0.64156`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.066132`", ",", "0.63948`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.066633`", ",", "0.6374`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.067134`", ",", "0.63532`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.067635`", ",", "0.63325`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.068136`", ",", "0.63118`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.068637`", ",", "0.62912`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.069138`", ",", "0.62706`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.069639`", ",", "0.625`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.07014`", ",", "0.62295`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.070641`", ",", "0.6209`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.071142`", ",", "0.61886`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.071643`", ",", "0.61682`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.072144`", ",", "0.61478`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.072645`", ",", "0.61274`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.073146`", ",", "0.61071`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.073647`", ",", "0.60868`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.074148`", ",", "0.60666`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.074649`", ",", "0.60464`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.07515`", ",", "0.60262`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.075651`", ",", "0.60061`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.076152`", ",", "0.5986`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.076653`", ",", "0.59659`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.077154`", ",", "0.59459`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.077655`", ",", "0.59259`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.078156`", ",", "0.59059`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.078657`", ",", "0.58859`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.079158`", ",", "0.5866`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.079659`", ",", "0.58461`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.08016`", ",", "0.58263`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.080661`", ",", "0.58065`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.081162`", ",", "0.57867`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.081663`", ",", "0.57669`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.082164`", ",", "0.57472`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.082665`", ",", "0.57275`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.083166`", ",", "0.57078`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.083667`", ",", "0.56881`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.084168`", ",", "0.56685`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.084669`", ",", "0.56489`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.08517`", ",", "0.56294`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.085671`", ",", "0.56098`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.086172`", ",", "0.55903`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.086673`", ",", "0.55708`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.087174`", ",", "0.55514`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.087675`", ",", "0.55319`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.088176`", ",", "0.55125`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.088677`", ",", "0.54931`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.089178`", ",", "0.54738`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.089679`", ",", "0.54545`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.09018`", ",", "0.54351`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.090681`", ",", "0.54159`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.091182`", ",", "0.53966`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.091683`", ",", "0.53774`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.092184`", ",", "0.53582`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.092685`", ",", "0.5339`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.093186`", ",", "0.53198`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.093687`", ",", "0.53007`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.094188`", ",", "0.52816`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.094689`", ",", "0.52625`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.09519`", ",", "0.52434`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.095691`", ",", "0.52244`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.096192`", ",", "0.52054`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.096693`", ",", "0.51864`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.097194`", ",", "0.51674`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.097695`", ",", "0.51484`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.098196`", ",", "0.51295`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.098697`", ",", "0.51106`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.099198`", ",", "0.50917`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.099699`", ",", "0.50728`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1002`", ",", "0.5054`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1007`", ",", "0.50351`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1012`", ",", "0.50163`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1017`", ",", "0.49975`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1022`", ",", "0.49788`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.10271`", ",", "0.496`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.10321`", ",", "0.49413`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.10371`", ",", "0.49226`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.10421`", ",", "0.49039`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.10471`", ",", "0.48853`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.10521`", ",", "0.48666`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.10571`", ",", "0.4848`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.10621`", ",", "0.48294`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.10671`", ",", "0.48108`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.10721`", ",", "0.47922`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.10772`", ",", "0.47737`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.10822`", ",", "0.47551`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.10872`", ",", "0.47366`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.10922`", ",", "0.47181`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.10972`", ",", "0.46997`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11022`", ",", "0.46812`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11072`", ",", "0.46628`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11122`", ",", "0.46443`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11172`", ",", "0.46259`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11222`", ",", "0.46075`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11273`", ",", "0.45892`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11323`", ",", "0.45708`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11373`", ",", "0.45525`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11423`", ",", "0.45342`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11473`", ",", "0.45159`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11523`", ",", "0.44976`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11573`", ",", "0.44793`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11623`", ",", "0.44611`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11673`", ",", "0.44428`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11723`", ",", "0.44246`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11774`", ",", "0.44064`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11824`", ",", "0.43882`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11874`", ",", "0.43701`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11924`", ",", "0.43519`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11974`", ",", "0.43338`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12024`", ",", "0.43157`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12074`", ",", "0.42975`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12124`", ",", "0.42795`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12174`", ",", "0.42614`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12224`", ",", "0.42433`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12275`", ",", "0.42253`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12325`", ",", "0.42073`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12375`", ",", "0.41892`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12425`", ",", "0.41712`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12475`", ",", "0.41533`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12525`", ",", "0.41353`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12575`", ",", "0.41173`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12625`", ",", "0.40994`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12675`", ",", "0.40815`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12725`", ",", "0.40636`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12776`", ",", "0.40457`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12826`", ",", "0.40278`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12876`", ",", "0.40099`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12926`", ",", "0.39921`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12976`", ",", "0.39742`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13026`", ",", "0.39564`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13076`", ",", "0.39386`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13126`", ",", "0.39208`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13176`", ",", "0.3903`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13226`", ",", "0.38853`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13277`", ",", "0.38675`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13327`", ",", "0.38498`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13377`", ",", "0.3832`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13427`", ",", "0.38143`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13477`", ",", "0.37966`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13527`", ",", "0.37789`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13577`", ",", "0.37613`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13627`", ",", "0.37436`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13677`", ",", "0.3726`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13727`", ",", "0.37083`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13778`", ",", "0.36907`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13828`", ",", "0.36731`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13878`", ",", "0.36555`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13928`", ",", "0.36379`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13978`", ",", "0.36203`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.14028`", ",", "0.36028`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.14078`", ",", "0.35852`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.14128`", ",", "0.35677`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.14178`", ",", "0.35502`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.14228`", ",", "0.35327`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.14279`", ",", "0.35152`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.14329`", ",", "0.34977`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.14379`", ",", "0.34802`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.14429`", ",", "0.34628`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.14479`", ",", "0.34453`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.14529`", ",", "0.34279`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.14579`", ",", "0.34105`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.14629`", ",", "0.33931`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.14679`", ",", "0.33757`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.14729`", ",", "0.33583`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1478`", ",", "0.33409`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1483`", ",", "0.33236`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1488`", ",", "0.33062`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1493`", ",", "0.32889`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1498`", ",", "0.32715`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1503`", ",", "0.32542`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1508`", ",", "0.32369`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1513`", ",", "0.32196`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1518`", ",", "0.32024`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1523`", ",", "0.31851`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.15281`", ",", "0.31678`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.15331`", ",", "0.31506`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.15381`", ",", "0.31333`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.15431`", ",", "0.31161`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.15481`", ",", "0.30989`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.15531`", ",", "0.30817`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.15581`", ",", "0.30645`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.15631`", ",", "0.30473`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.15681`", ",", "0.30302`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.15731`", ",", "0.3013`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.15782`", ",", "0.29959`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.15832`", ",", "0.29787`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.15882`", ",", "0.29616`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.15932`", ",", "0.29445`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.15982`", ",", "0.29274`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16032`", ",", "0.29103`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16082`", ",", "0.28932`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16132`", ",", "0.28761`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16182`", ",", "0.28591`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16232`", ",", "0.2842`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16283`", ",", "0.2825`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16333`", ",", "0.2808`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16383`", ",", "0.27909`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16433`", ",", "0.27739`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16483`", ",", "0.27569`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16533`", ",", "0.274`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16583`", ",", "0.2723`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16633`", ",", "0.2706`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16683`", ",", "0.26891`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16733`", ",", "0.26721`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16784`", ",", "0.26552`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16834`", ",", "0.26383`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16884`", ",", "0.26213`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16934`", ",", "0.26044`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16984`", ",", "0.25875`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17034`", ",", "0.25707`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17084`", ",", "0.25538`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17134`", ",", "0.25369`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17184`", ",", "0.25201`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17234`", ",", "0.25032`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17285`", ",", "0.24864`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17335`", ",", "0.24696`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17385`", ",", "0.24527`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17435`", ",", "0.24359`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17485`", ",", "0.24191`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17535`", ",", "0.24024`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17585`", ",", "0.23856`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17635`", ",", "0.23688`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17685`", ",", "0.23521`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17735`", ",", "0.23353`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17786`", ",", "0.23186`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17836`", ",", "0.23018`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17886`", ",", "0.22851`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17936`", ",", "0.22684`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17986`", ",", "0.22517`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18036`", ",", "0.2235`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18086`", ",", "0.22183`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18136`", ",", "0.22017`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18186`", ",", "0.2185`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18236`", ",", "0.21684`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18287`", ",", "0.21517`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18337`", ",", "0.21351`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18387`", ",", "0.21185`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18437`", ",", "0.21019`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18487`", ",", "0.20852`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18537`", ",", "0.20687`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18587`", ",", "0.20521`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18637`", ",", "0.20355`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18687`", ",", "0.20189`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18737`", ",", "0.20024`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18788`", ",", "0.19858`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18838`", ",", "0.19693`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18888`", ",", "0.19527`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18938`", ",", "0.19362`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18988`", ",", "0.19197`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.19038`", ",", "0.19032`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.19088`", ",", "0.18867`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.19138`", ",", "0.18702`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.19188`", ",", "0.18537`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.19238`", ",", "0.18373`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.19289`", ",", "0.18208`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.19339`", ",", "0.18044`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.19389`", ",", "0.17879`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.19439`", ",", "0.17715`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.19489`", ",", "0.17551`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.19539`", ",", "0.17387`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.19589`", ",", "0.17223`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.19639`", ",", "0.17059`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.19689`", ",", "0.16895`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.19739`", ",", "0.16731`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1979`", ",", "0.16567`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1984`", ",", "0.16404`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1989`", ",", "0.1624`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1994`", ",", "0.16077`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1999`", ",", "0.15913`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2004`", ",", "0.1575`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2009`", ",", "0.15587`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2014`", ",", "0.15424`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2019`", ",", "0.15261`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2024`", ",", "0.15098`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.20291`", ",", "0.14935`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.20341`", ",", "0.14772`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.20391`", ",", "0.1461`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.20441`", ",", "0.14447`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.20491`", ",", "0.14285`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.20541`", ",", "0.14122`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.20591`", ",", "0.1396`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.20641`", ",", "0.13798`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.20691`", ",", "0.13636`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.20741`", ",", "0.13474`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.20792`", ",", "0.13312`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.20842`", ",", "0.1315`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.20892`", ",", "0.12988`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.20942`", ",", "0.12826`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.20992`", ",", "0.12665`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21042`", ",", "0.12503`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21092`", ",", "0.12342`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21142`", ",", "0.1218`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21192`", ",", "0.12019`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21242`", ",", "0.11858`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21293`", ",", "0.11697`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21343`", ",", "0.11535`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21393`", ",", "0.11375`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21443`", ",", "0.11214`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21493`", ",", "0.11053`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21543`", ",", "0.10892`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21593`", ",", "0.10732`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21643`", ",", "0.10571`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21693`", ",", "0.10411`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21743`", ",", "0.1025`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21794`", ",", "0.1009`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21844`", ",", "0.099297`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21894`", ",", "0.097696`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21944`", ",", "0.096095`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21994`", ",", "0.094496`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22044`", ",", "0.092897`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22094`", ",", "0.091299`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22144`", ",", "0.089702`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22194`", ",", "0.088106`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22244`", ",", "0.08651`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22295`", ",", "0.084915`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22345`", ",", "0.083322`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22395`", ",", "0.081729`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22445`", ",", "0.080136`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22495`", ",", "0.078545`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22545`", ",", "0.076954`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22595`", ",", "0.075365`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22645`", ",", "0.073776`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22695`", ",", "0.072188`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22745`", ",", "0.0706`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22796`", ",", "0.069014`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22846`", ",", "0.067428`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22896`", ",", "0.065843`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22946`", ",", "0.064259`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22996`", ",", "0.062676`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23046`", ",", "0.061093`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23096`", ",", "0.059512`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23146`", ",", "0.057931`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23196`", ",", "0.056351`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23246`", ",", "0.054771`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23297`", ",", "0.053193`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23347`", ",", "0.051615`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23397`", ",", "0.050039`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23447`", ",", "0.048462`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23497`", ",", "0.046887`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23547`", ",", "0.045313`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23597`", ",", "0.043739`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23647`", ",", "0.042166`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23697`", ",", "0.040594`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23747`", ",", "0.039023`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23798`", ",", "0.037453`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23848`", ",", "0.035883`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23898`", ",", "0.034314`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23948`", ",", "0.032746`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23998`", ",", "0.031179`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24048`", ",", "0.029612`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24098`", ",", "0.028047`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24148`", ",", "0.026482`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24198`", ",", "0.024918`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24248`", ",", "0.023354`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24299`", ",", "0.021792`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24349`", ",", "0.02023`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24399`", ",", "0.018669`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24449`", ",", "0.017109`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24499`", ",", "0.01555`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24549`", ",", "0.013991`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24599`", ",", "0.012434`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24649`", ",", "0.010877`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24699`", ",", "0.0093205`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24749`", ",", "0.0077651`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.248`", ",", "0.0062105`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2485`", ",", "0.0046567`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.249`", ",", "0.0031037`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2495`", ",", "0.0015514`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.25`", ",", 
       RowBox[{"-", "1.3765`*^-10"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.789652641677413*^9, 3.789652649438182*^9}, 
   3.79059016287577*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"0c3f45c7-92d3-45e7-bdd1-5af160c85df3"]
}, Closed]],

Cell[CellGroupData[{

Cell["Eigenvalues, Coherent information", "Subsection",
 CellChangeTimes->{{3.802861394320985*^9, 3.802861401038597*^9}, {
  3.804770369060341*^9, 
  3.80477037931439*^9}},ExpressionUUID->"b9e83223-e30f-403e-80fa-\
4d4a1329fa23"],

Cell["eigenvalues with multiplicity 1", "Text",
 CellChangeTimes->{{3.830322621913933*^9, 
  3.830322640377145*^9}},ExpressionUUID->"fbb3ed27-5d5b-49a9-b83e-\
bfa0f0335643"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eig1", "[", 
   RowBox[{"p_", ",", "d_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"\[Gamma]", " ", 
      RowBox[{"(", 
       SuperscriptBox["d", "2"], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", 
         SuperscriptBox["d", "2"]]}], ")"}], " ", "p"}], "+", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["p", 
           RowBox[{"d", "^", "2"}]], "-", "\[Gamma]"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}], ")"}]}], "-", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["d", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["1", 
              SuperscriptBox["d", "2"]]}], ")"}], " ", "p"}]}], ")"}], "^", 
        "2"}], "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"(", 
            FractionBox[
             RowBox[{"p", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}], 
             RowBox[{"d", "^", "2"}]], ")"}]}], "-", 
          RowBox[{"2", "\[Gamma]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Gamma]", " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["1", 
              SuperscriptBox["d", "2"]]}], ")"}], " ", "p"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Sqrt", "[", "\[Gamma]", "]"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"\[Gamma]", "  ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["d", "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox["1", 
                 SuperscriptBox["d", "2"]]}], ")"}], " ", "p"}]}]]}]}], 
         ")"}]}]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.802619547894391*^9, 3.802619560550468*^9}, {
   3.802619595797276*^9, 3.802619838500247*^9}, {3.802619955693192*^9, 
   3.802619971819167*^9}, {3.802620065715776*^9, 3.80262006765933*^9}, {
   3.8026205136554337`*^9, 3.8026205204400387`*^9}, {3.802620799420281*^9, 
   3.802620855611492*^9}, {3.8026209957987003`*^9, 3.802621001068658*^9}, {
   3.802621066780517*^9, 3.802621076531451*^9}, {3.802626288425826*^9, 
   3.802626318855009*^9}, 3.802626374282653*^9, 3.802626518895479*^9, {
   3.802626570867832*^9, 3.802626571905115*^9}, 3.802626612718395*^9, {
   3.8026266770085993`*^9, 3.802626733672576*^9}, {3.8026293184904127`*^9, 
   3.802629320863442*^9}, {3.802776206277484*^9, 3.802776209640263*^9}, {
   3.80277630635242*^9, 3.802776312565112*^9}, {3.8027767274836493`*^9, 
   3.802776749370346*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"5ee62508-21c6-4ea4-838a-a661b54bed04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eig2", "[", 
   RowBox[{"p_", ",", "d_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"\[Gamma]", " ", 
      RowBox[{"(", 
       SuperscriptBox["d", "2"], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", 
         SuperscriptBox["d", "2"]]}], ")"}], " ", "p"}], "+", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["p", 
           RowBox[{"d", "^", "2"}]], "-", "\[Gamma]"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}], ")"}]}], "+", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["d", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["1", 
              SuperscriptBox["d", "2"]]}], ")"}], " ", "p"}]}], ")"}], "^", 
        "2"}], "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"(", 
            FractionBox[
             RowBox[{"p", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}], 
             RowBox[{"d", "^", "2"}]], ")"}]}], "-", 
          RowBox[{"2", "\[Gamma]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"d", "^", "2"}], "-", "1"}], ")"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Gamma]", " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["1", 
              SuperscriptBox["d", "2"]]}], ")"}], " ", "p"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Sqrt", "[", "\[Gamma]", "]"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"\[Gamma]", "  ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["d", "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox["1", 
                 SuperscriptBox["d", "2"]]}], ")"}], " ", "p"}]}]]}]}], 
         ")"}]}]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8026198399322777`*^9, 3.8026198505982656`*^9}, {
   3.8026199588543*^9, 3.802619973742629*^9}, {3.802620031083561*^9, 
   3.8026200318848124`*^9}, {3.802620068856142*^9, 3.8026200705219393`*^9}, 
   3.802620529410716*^9, {3.802620838695311*^9, 3.802620859874948*^9}, 
   3.802621008326273*^9, {3.80262106328166*^9, 3.802621074211302*^9}, 
   3.802626742231309*^9, {3.80262920834016*^9, 3.802629233499176*^9}, {
   3.802629304579376*^9, 3.802629305858244*^9}, {3.8027762120606956`*^9, 
   3.8027762142124*^9}, {3.802776751337262*^9, 3.802776751736679*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"75cd595a-8b1e-45ba-85d4-75c4ab9696e0"],

Cell["entropy of the average state of the flags", "Text",
 CellChangeTimes->{{3.830322644784917*^9, 
  3.830322654502471*^9}},ExpressionUUID->"ce050108-918e-4e4d-a94d-\
11f59fc8c601"],

Cell[BoxData[
 RowBox[{
  RowBox[{"entr", "[", 
   RowBox[{"p_", ",", "d_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"d", "^", "2"}], "-", "2"}], ")"}]}], "\[Gamma]", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"2", ",", "\[Gamma]"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"eig1", "[", 
     RowBox[{"p", ",", "d", ",", "\[Gamma]"}], "]"}], 
    RowBox[{"Log", "[", 
     RowBox[{"2", ",", 
      RowBox[{"eig1", "[", 
       RowBox[{"p", ",", "d", ",", "\[Gamma]"}], "]"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"eig2", "[", 
     RowBox[{"p", ",", "d", ",", "\[Gamma]"}], "]"}], 
    RowBox[{"Log", "[", 
     RowBox[{"2", ",", 
      RowBox[{"eig2", "[", 
       RowBox[{"p", ",", "d", ",", "\[Gamma]"}], "]"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.802775467955186*^9, 3.802775495042313*^9}, {
  3.802776319162619*^9, 3.802776324780875*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"46af2310-892e-4d17-9f1d-cc5b9959a1f1"],

Cell["q1 of the flagged extension", "Text",
 CellChangeTimes->{{3.8303226596674337`*^9, 
  3.830322664212915*^9}},ExpressionUUID->"f81097d8-8662-4f9f-90a0-\
7068d2df9104"],

Cell[BoxData[
 RowBox[{
  RowBox[{"q1", "[", 
   RowBox[{"p_", ",", "d_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"2", ",", "d"}], "]"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"d", "^", "2"}], "-", "1"}], 
        RowBox[{"d", "^", "2"}]], " ", "p"}]}], ")"}], 
    RowBox[{"Log", "[", 
     RowBox[{"2", ",", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"d", "^", "2"}], "-", "1"}], 
          RowBox[{"d", "^", "2"}]], " ", "p"}]}], ")"}]}], "]"}]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"d", "^", "2"}], "-", "1"}], 
     RowBox[{"d", "^", "2"}]], " ", "p", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"2", ",", 
      RowBox[{"p", "/", 
       RowBox[{"d", "^", "2"}]}]}], " ", "]"}]}], "+", 
   RowBox[{"entr", "[", 
    RowBox[{"p", ",", "d", ",", "\[Gamma]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.80277550882402*^9, 3.802775622533044*^9}, 
   3.802776330886108*^9, {3.802776363168539*^9, 3.802776366977627*^9}, {
   3.802862740856834*^9, 3.8028627437952747`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"c6ffd2cd-b2a5-4862-8327-0630b92291fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["d=2 data ", "Subsection",
 CellChangeTimes->{{3.8027769015977917`*^9, 3.802776912852703*^9}, {
  3.80477039608496*^9, 
  3.804770403094634*^9}},ExpressionUUID->"492ea8e9-853c-4161-9522-\
ea5a1aca7bd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"flag4bpound", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"3", "/", "4"}], "p"}], ",", 
       RowBox[{
        RowBox[{"NMinimize", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"q1", "[", 
             RowBox[{"p", ",", "2", ",", "\[Gamma]"}], "]"}], ",", 
            RowBox[{"0", "\[LessEqual]", "\[Gamma]", "<", 
             RowBox[{
              RowBox[{"(", "p", ")"}], "/", "4"}]}]}], "}"}], ",", 
          "\[Gamma]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0.0005", ",", 
       RowBox[{"1", "/", "3"}], ",", "0.0005"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.802775341104842*^9, 3.8027753414578753`*^9}, {
   3.80277563485172*^9, 3.802775714696949*^9}, {3.802775814753227*^9, 
   3.8027758163861637`*^9}, {3.8027763815949078`*^9, 3.80277640009123*^9}, 
   3.802776450308921*^9, {3.802776858085327*^9, 3.802776858441737*^9}, {
   3.802783732559194*^9, 3.802783734958521*^9}, {3.802783790424014*^9, 
   3.8027837930501223`*^9}, {3.8027838359216623`*^9, 
   3.8027838373375807`*^9}, {3.802784224013221*^9, 3.802784229565547*^9}, {
   3.802784312590218*^9, 3.8027843293726377`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"1d6b9ba4-b977-464d-8bb9-8753c5dc9ee5"],

Cell["ConvexHull", "Text",
 CellChangeTimes->{{3.8027769820145082`*^9, 
  3.802776986304922*^9}},ExpressionUUID->"258310e0-8a9d-4750-b244-\
38c9bfbe7bc0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"linebound", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["3", "4"], "p"}], ",", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"2", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "2"}], "+", "2"}], ")"}]}], ")"}]}], 
         "p"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0.0005", ",", 
       RowBox[{"1", "/", "3"}], ",", "0.0005"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.802777063694208*^9, 3.8027770949485283`*^9}, {
  3.802777376397534*^9, 3.802777399270434*^9}, {3.8027837245028543`*^9, 
  3.80278372589844*^9}, {3.802783781723542*^9, 3.802783782588397*^9}, {
  3.802784205830669*^9, 3.802784298214246*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"25a24002-868b-477e-a143-d6edfa16f371"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"flag4bpound", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.802784353463862*^9, 3.8027843554481*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"e3918241-eed9-43c5-ba46-ceea27412994"],

Cell[BoxData["666"], "Output",
 CellChangeTimes->{3.8027776297583113`*^9, 3.802784388933928*^9, 
  3.804750014780177*^9, 3.804750150064805*^9, 3.805539585728298*^9, 
  3.8298936670591593`*^9, 3.830936443525342*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"9fd6b96e-5c89-46c0-a4cc-eb825a200ee2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"convhull2", "=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"MeshCoordinates", "[", 
      RowBox[{"ConvexHullMesh", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0.33", ",", "1"}], "}"}], ",", 
             RowBox[{"flag4bpound", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", "flag4bpound", 
           ",", "linebound"}], "}"}], ",", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "\[NotEqual]", 
        RowBox[{"{", 
         RowBox[{"0.33", ",", "1."}], "}"}]}], "&&", " ", 
       RowBox[{"#", "\[NotEqual]", 
        RowBox[{"linebound", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "&&", 
       RowBox[{"#", "\[NotEqual]", " ", 
        RowBox[{"flag4bpound", "[", 
         RowBox[{"[", "666", "]"}], "]"}]}]}], " ", "&"}]}], " ", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8027702519305067`*^9, 3.802770268223446*^9}, {
   3.802777459977249*^9, 3.802777521451705*^9}, {3.802777558276194*^9, 
   3.8027776709637823`*^9}, {3.802777731697281*^9, 3.802777734676753*^9}, 
   3.8027778654252977`*^9, {3.802778041492139*^9, 3.802778042957066*^9}, {
   3.802778112661048*^9, 3.802778137474494*^9}, {3.802784506049789*^9, 
   3.802784528223959*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"f83ca363-51f7-4c39-b4e6-13fe25001289"]
}, Open  ]],

Cell[CellGroupData[{

Cell["d=2 optimal two pure flag solution [Wan19]", "Subsection",
 CellChangeTimes->{{3.8047706077775784`*^9, 3.804770613515031*^9}, 
   3.830322595860361*^9, {3.8303280961855183`*^9, 3.8303281395334997`*^9}, {
   3.830861958515882*^9, 
   3.830861963118482*^9}},ExpressionUUID->"960a529b-d8cf-42d9-9ae0-\
39a29609ce23"],

Cell["optimal overlap", "Text",
 CellChangeTimes->{{3.830328135763834*^9, 
  3.830328141830182*^9}},ExpressionUUID->"4e08b66c-a7fe-4374-b9fa-\
afa4430a88b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "p_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", "p"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "p"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8303280741574306`*^9, 3.830328076869026*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"bf8c2de6-2735-4274-86cd-ab0f02754370"],

Cell["average flag", "Text",
 CellChangeTimes->{{3.83032814394979*^9, 3.8303281628827467`*^9}, {
  3.830328760858509*^9, 
  3.8303287631847963`*^9}},ExpressionUUID->"f4bb3a23-8c3f-4536-9d79-\
52bbe83c0909"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rho2", "[", "p_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "p"}], ")"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c", "[", "p", "]"}], ",", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"c", "[", "p", "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"c", "[", "p", "]"}]}], ")"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"c", "[", "p", "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"c", "[", "p", "]"}]}], ")"}]}], "]"}], ",", 
         RowBox[{"1", "-", 
          RowBox[{"c", "[", "p", "]"}]}]}], "}"}]}], "}"}]}], "+", 
    RowBox[{"p", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}]}]}], ";"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"ace2f6d4-0204-4481-b3a3-50741156df78"],

Cell["\<\
average flag state for the undisturbed output of the purification \
\>", "Text",
 CellChangeTimes->{{3.8303281504689817`*^9, 3.8303281714587297`*^9}, {
  3.830328766963537*^9, 3.830328883705544*^9}, {3.830328940466813*^9, 
  3.830328968525723*^9}},ExpressionUUID->"9a4f9093-6680-4c82-af6a-\
3d23b0cae318"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rhorho", "[", "p_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "p"}], ")"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c", "[", "p", "]"}], ",", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"c", "[", "p", "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"c", "[", "p", "]"}]}], ")"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"c", "[", "p", "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"c", "[", "p", "]"}]}], ")"}]}], "]"}], ",", 
         RowBox[{"1", "-", 
          RowBox[{"c", "[", "p", "]"}]}]}], "}"}]}], "}"}]}], "+", 
    RowBox[{
     FractionBox["p", "4"], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.80436772141886*^9, 3.8043677263564177`*^9}, {
  3.804367838203925*^9, 3.80436783869765*^9}, {3.804367892703236*^9, 
  3.804367893480034*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"414373c4-0f5f-4c1c-93c1-439e4fdd4a7d"],

Cell["quantum capacity of degradable extension", "Text",
 CellChangeTimes->{{3.830328176496393*^9, 
  3.830328194748781*^9}},ExpressionUUID->"30cc43c1-4d24-4ca5-9fa3-\
de6b4ed97cb6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pltXflag", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["3", "4"], "p"}], ",", 
       RowBox[{"1", "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"2", ",", 
             RowBox[{
              RowBox[{"Eigenvalues", "[", 
               RowBox[{"rho2", "[", "p", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"Eigenvalues", "[", 
             RowBox[{"rho2", "[", "p", "]"}], "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"2", ",", 
             RowBox[{
              RowBox[{"Eigenvalues", "[", 
               RowBox[{"rhorho", "[", "p", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"Eigenvalues", "[", 
             RowBox[{"rhorho", "[", "p", "]"}], "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
        RowBox[{"3", 
         RowBox[{"p", "/", "4"}], 
         RowBox[{"Log", "[", 
          RowBox[{"2", ",", 
           RowBox[{"p", "/", "4"}]}], "]"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0.0005", ",", 
       RowBox[{"1", "/", "3"}], ",", "0.0005"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.804770646047551*^9, 3.8047706479655046`*^9}, {
  3.830327430967926*^9, 3.830327431300366*^9}, {3.8303281296377783`*^9, 
  3.8303281298606033`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"dd28d4b8-8a1d-4171-9c4a-96136c6b1f9c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["d =2 Q1 lower bound", "Subsection",
 CellChangeTimes->{{3.804770697920197*^9, 
  3.804770706838254*^9}},ExpressionUUID->"6957489a-a81b-4d64-8628-\
5e6b5173d583"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pltq1dep", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["3", "4"], "p"}], ",", 
       RowBox[{"Max", "[", 
        RowBox[{"0", ",", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"3", 
               RowBox[{"p", "/", "4"}]}]}], ")"}], 
            RowBox[{"Log", "[", 
             RowBox[{"2", ",", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"3", 
                 RowBox[{"p", "/", "4"}]}]}], ")"}]}], "]"}]}], "+", 
           RowBox[{"3", 
            RowBox[{"p", "/", "4"}], 
            RowBox[{"Log", "[", 
             RowBox[{"2", ",", 
              RowBox[{"p", "/", "4"}]}], "]"}]}]}], ")"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0.0005", ",", 
       RowBox[{"1", "/", "3"}], ",", "0.0005"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"4fe58ec5-fc39-4dbe-a3d9-e7799865d8d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"q1dep", "[", "p_", "]"}], ":=", 
  RowBox[{"Max", "[", 
   RowBox[{"0", ",", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"3", 
          RowBox[{"p", "/", "4"}]}]}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"2", ",", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", 
            RowBox[{"p", "/", "4"}]}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{"3", 
       RowBox[{"p", "/", "4"}], 
       RowBox[{"Log", "[", 
        RowBox[{"2", ",", 
         RowBox[{"p", "/", "4"}]}], "]"}]}]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.829896238223125*^9, 3.829896262050617*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"701ab492-42e2-4225-8c86-b01b1910d55a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["d=2 difference with Q1", "Subsection",
 CellChangeTimes->{{3.8047704823315973`*^9, 3.804770497990522*^9}, {
  3.830328211790533*^9, 
  3.830328216358686*^9}},ExpressionUUID->"0649efbe-1f26-43d5-b1b2-\
250e307efe47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"flag4bpounddiff", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Part", "[", 
        RowBox[{"#", ",", "1"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Part", "[", 
         RowBox[{"#", ",", "2"}], "]"}], "-", 
        RowBox[{"q1dep", "[", 
         RowBox[{
          FractionBox["4", "3"], 
          RowBox[{"Part", "[", 
           RowBox[{"#", ",", "1"}], "]"}]}], "]"}]}]}], "}"}], "&"}], "/@", 
    "flag4bpound"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.829896367214817*^9, 3.829896373440194*^9}, {
  3.829896481454854*^9, 3.82989648859405*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"645afb70-c471-43fe-93f8-c5a67bb7c3a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"convhull2diff", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Part", "[", 
        RowBox[{"#", ",", "1"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Part", "[", 
         RowBox[{"#", ",", "2"}], "]"}], "-", 
        RowBox[{"q1dep", "[", 
         RowBox[{
          FractionBox["4", "3"], 
          RowBox[{"Part", "[", 
           RowBox[{"#", ",", "1"}], "]"}]}], "]"}]}]}], "}"}], "&"}], "/@", 
    "convhull2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.82989491232868*^9, 3.829894929627681*^9}, {
  3.829896306881752*^9, 3.829896383243608*^9}, {3.829896482677622*^9, 
  3.8298964827759447`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"459c770e-12fa-4975-8a05-01aa50c84777"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pltXflagdiff", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Part", "[", 
        RowBox[{"#", ",", "1"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Part", "[", 
         RowBox[{"#", ",", "2"}], "]"}], "-", 
        RowBox[{"q1dep", "[", 
         RowBox[{
          FractionBox["4", "3"], 
          RowBox[{"Part", "[", 
           RowBox[{"#", ",", "1"}], "]"}]}], "]"}]}]}], "}"}], "&"}], "/@", 
    "pltXflag"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.83093655440291*^9, 3.830936564924556*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"a72ce5ef-bf01-4e1c-a5aa-6672c2b97f5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot d=2", "Subsection",
 CellChangeTimes->{{3.804770732557626*^9, 
  3.804770735742669*^9}},ExpressionUUID->"52112c7c-0e52-4905-bcc0-\
c92cc67d2a99"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cm", "=", 
  RowBox[{"72", "/", "2.54", " ", 
   RowBox[{"(*", "centimetres", "*)"}]}]}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"55ffeebe-8a9c-436c-b56d-481b38ad231c"],

Cell[BoxData["28.346456692913385`"], "Output",
 CellChangeTimes->{3.8309365891701202`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"986ffbd1-e779-453a-8f66-ad96eb36bb68"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<dep2.txt\>\"", ",", 
    RowBox[{"{", 
     RowBox[{
     "convhull2", ",", "flag4bpound", ",", "Ledit2", ",", "pltXflag", ",", 
      "pltq1dep"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.830941113997925*^9, 
  3.830941120605699*^9}},ExpressionUUID->"8bec3403-ad43-4e88-bca2-\
3978d5da1c27"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plot2new", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "convhull2", ",", "flag4bpound", ",", "Ledit2", ",", "pltXflag", ",", 
      "pltq1dep"}], "}"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<3p/4\>\"", ",", "\"\<Q\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
    RowBox[{"Filling", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"5", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Bottom", ",", 
         RowBox[{"Lighter", "[", 
          RowBox[{"Lighter", "[", "LightGray", "]"}], "]"}]}], "}"}]}], 
      "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(Q\), \(conv\)]\)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(Q\), \(fmin\)]\)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(Q\), \(LDS\)]\)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(Q\), \(W\)]\)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(Q\), \(1\)]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Scaled", "[", 
           RowBox[{"{", 
            RowBox[{"0.1", ",", "0.3"}], "}"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], "]"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", 
       RowBox[{"{", 
        RowBox[{"Black", ",", "Dashed"}], "}"}], ",", "Orange", ",", 
       RowBox[{"Darker", "[", "Green", "]"}], ",", "Black"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Thickness", "[", "0.002", "]"}], "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"ListLinePlot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"flag4bpounddiff", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "100"}], "]"}], "]"}], ",", 
            RowBox[{"pltXflagdiff", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "100"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"Frame", "\[Rule]", "True"}], ",", 
          RowBox[{"LabelStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"Black", ",", "16"}], "]"}]}], ",", 
          RowBox[{"PlotLegends", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Placed", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "\"\<\!\(\*SubscriptBox[\(Q\), \(conv\)]\)-\!\(\*SubscriptBox[\
\(Q\), \(1\)]\)\>\"", ",", " ", 
                "\"\<\!\(\*SubscriptBox[\(Q\), \
\(W\)]\)-\!\(\*SubscriptBox[\(Q\), \(1\)]\)\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Scaled", "[", 
                 RowBox[{"{", 
                  RowBox[{"0.1", ",", "0.7"}], "}"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], "]"}], "}"}]}], 
          ",", 
          RowBox[{"FrameLabel", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<3p/4\>\"", ",", "\"\<Q\>\""}], "}"}]}], ",", 
          RowBox[{"FrameTicks", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0.005", ",", "0.015", ",", "0.010", ",", "0"}], 
                "}"}], ",", "None"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0.01", ",", "0.02", ",", "0.03"}], "}"}], 
               ",", "None"}], "}"}]}], "}"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Red", ",", 
             RowBox[{"Darker", "[", "Green", "]"}], ",", "Black"}], "}"}]}], 
          ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Thickness", "[", "0.002", "]"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.20", ",", "0.7"}], "}"}], ",", "Automatic", ",", 
        RowBox[{"Scaled", "[", ".4", "]"}]}], "]"}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"40", "cm"}]}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8027782106280603`*^9, 3.802778265718897*^9}, {
   3.802784119569763*^9, 3.8027841615330973`*^9}, {3.8027872003649187`*^9, 
   3.802787226053503*^9}, {3.80278725846655*^9, 3.8027872587856092`*^9}, {
   3.802787317986376*^9, 3.802787327133802*^9}, {3.8027875108618193`*^9, 
   3.8027875163722*^9}, {3.802788409920354*^9, 3.8027884160328817`*^9}, {
   3.802788489249976*^9, 3.802788542451442*^9}, {3.802788584581811*^9, 
   3.8027885965300837`*^9}, {3.802788627188293*^9, 3.802788638012958*^9}, {
   3.802788669859206*^9, 3.802788670463685*^9}, {3.802788713106358*^9, 
   3.802788800834898*^9}, {3.8027888580088*^9, 3.802788905808118*^9}, {
   3.8027916140094748`*^9, 3.802791674884489*^9}, {3.802791752333892*^9, 
   3.802791779151884*^9}, {3.802791864303371*^9, 3.802791873061418*^9}, {
   3.802791962042316*^9, 3.802791992401918*^9}, {3.802792030008149*^9, 
   3.802792109051874*^9}, {3.802792218627563*^9, 3.802792218793157*^9}, {
   3.802792273850437*^9, 3.802792296295671*^9}, {3.8027924010291023`*^9, 
   3.802792483544392*^9}, 3.802861210981307*^9, {3.802861316508362*^9, 
   3.802861357368576*^9}, {3.8028669300200233`*^9, 3.8028669317534447`*^9}, {
   3.802867438415011*^9, 3.8028674585526648`*^9}, {3.804394687691132*^9, 
   3.804394687760652*^9}, {3.804749938324799*^9, 3.804749945150957*^9}, {
   3.80475055572495*^9, 3.804750555837028*^9}, {3.804765084687469*^9, 
   3.80476513845634*^9}, {3.804765201833913*^9, 3.804765220199253*^9}, {
   3.8047652522409*^9, 3.804765264650423*^9}, {3.804765311811633*^9, 
   3.804765562344428*^9}, {3.804766147431567*^9, 3.804766227630797*^9}, {
   3.804766286234791*^9, 3.804766308605136*^9}, {3.8047663534339848`*^9, 
   3.804766354452037*^9}, {3.804766439853477*^9, 3.804766465743203*^9}, {
   3.804766531778639*^9, 3.80476653188992*^9}, {3.80476746123464*^9, 
   3.804767473553545*^9}, {3.8047675129974613`*^9, 3.804767856574337*^9}, {
   3.80476789869788*^9, 3.804767959446685*^9}, {3.804768066304776*^9, 
   3.8047681560828648`*^9}, {3.8047681935827208`*^9, 
   3.8047681966185827`*^9}, {3.804769696628418*^9, 3.804769702614152*^9}, {
   3.804769770510948*^9, 3.804769788749237*^9}, {3.8047707489031153`*^9, 
   3.80477076189818*^9}, {3.80553964371786*^9, 3.8055396955676622`*^9}, {
   3.8298966581231613`*^9, 3.829896659628867*^9}, {3.830322521598534*^9, 
   3.830322531346752*^9}, {3.8303278323660517`*^9, 3.8303278384880877`*^9}, {
   3.830327910610889*^9, 3.8303279417043753`*^9}, {3.830327999760344*^9, 
   3.830328000039771*^9}, {3.8303282374306927`*^9, 3.830328237589119*^9}, {
   3.8303305044392767`*^9, 3.830330507557414*^9}, {3.830332317985936*^9, 
   3.8303323224854803`*^9}, {3.8303323613172073`*^9, 3.83033245722653*^9}, {
   3.830332518438489*^9, 3.830332539478004*^9}, {3.830936559403892*^9, 
   3.830936560746482*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"8a666675-b755-45b8-918d-c516e2252ba3"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJzsnHdXU+vztxUBEbCLomLDjgVsgIh+bKCCWLChFFHALmJDxYYdrIBIF0GU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      "], {{{}, {}, {}, {}, {}, {}, {}, {}, {}, 
        {RGBColor[0.9333333333333333, 0.9333333333333333, 0.9333333333333333],
          EdgeForm[None], GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwN1vO3FwYAxuFv7t6b7brZrrWwtMy17BrzqmUby7Wlm23btm3bdu354Tnn
8w+857yhTdtUax0+EAiEI0xMiBoI5A4JBPKQi5zkIDvZyEoWMpOJjGQgPelI
SxpSE0oqUpKC5CQjKUlITCISkoD4xCMucYhNLGISg+hEI4RggohKFCITiYhE
IDzhCPAtOBD4yhc+84mPfOA973jLG17zipe84DnPeMoTHvOIhzzgPve4yx1u
c4ub3OA617jKFS5ziYtc4DznOMsZTnOKk5zgOMc4yhEOc4iDHGA/+9jLHnaz
i53sYDvb2MoWNrOJjWxgPetYyxpWs4qVrGA5y1jKEhaziIUsYD7zmMscZjOL
mcxgOtOYyhTCmMwkJjKB8fzHv4xjLGMYzShGMoLhDOMfhjKEwQxiIAPoTz/6
0ofe9KInPehON7rShc50oiMd+Jv2tKMtf9GG1rSiJS1oTjP+5A9+5zd+5Rea
0oTGNKIhDahPPepSh9rUoiY1qM7PVOMnqlKFylSiIhUoTznKUobSlOJHSlKC
4hSjKD9QhMIUoiDfU4DvyE8+8pKH3OQiJznITjaykoXMZCIjGUhPOtKShtSE
koqUpCA5yUhKEhKTiIQkID7xiEscYhOLmMQgOtEIIZggohKFyEQiIhEITzgC
fAuyf77wmU985APvecdb3vCaV7zkBc95xlOe8JhHPOQB97nHXe5wm1vc5AbX
ucZVrnCZS1zkAuc5x1nOcJpTnOQExznGUY5wmEMc5AD72cde9rCbXexkB9vZ
xla2sJlNbGQD61nHWtawmlWsZAXLWcZSlrCYRSxkAfOZx1zmMJtZzGQG05nG
VKYQxmQmMZEJjOc//mUcYxnDaEYxkhEMZxj/MJQhDGYQAxlAf/rRlz70phc9
6UF3utGVLnSmEx3pwN+0px1t+Ys2tKYVLWlBc5rxJ3/wO7/xK7/QlCY0phEN
aUB96lGXOtSmFjWpQXV+pho/UZUqVKYSFalAecpRljKUphQ/UpISFKcYRfmB
IhSmEAX5ngJ8R37ykZc85CYXOclBdrKRlSxkJhMZyUB60pGWNKQmlFSkJAXJ
SUZSkpCYRCQkAfGJR1ziEJtYxCQG0YlGCMEEEZUoRCYSEYlAeMIR4JtP85Uv
fOYTH/nAe97xlje85hUvecFznvGUJzzmEQ95wH3ucZc73OYWN7nBda5xlStc
5hIXucB5znGWM5zmFCc5wXGOcZQjHOYQBznAfvaxlz3sZhc72cF2trGVLWxm
ExvZwHrWsZY1rGYVK1nBcpaxlCUsZhELWcB85jGXOcxmFjOZwXSmMZUphDGZ
SUzkf+6Xcbk=
           
           "]]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, 
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwV1GV7FgQYBeDB6BzdMRiju3PkgNGjG0a3gJSUQSrdnQpKd2OCgoJBd0hL
KCUd9/vhPucHPNdzQmP6RfeNFRQU1E8EOjbBxCEu8YhPAhKSiMQkISnJSE4I
KUhJKlKThrSkIz0ZyEgmMpOFrGQjO6HkICdh5CKc3OQhL/nITwEKUojCFKEo
xShOCUpSitKUoSzlKE8FKlKJCCpThapUozo1iKQmtahNFHWoSz3q04CGNCKa
xjShKc1oTgta0orWtKEt7WhPBzoSQyc604WudKM7PehJL3rTh76B2/EB/RnA
QD5kEIMZwlCG8RHDGcFIRjGaj/mET/mMMYxlHOOZwEQ+5wsmMZkpTGUa05nB
TGYxmznMZR7zWcBCFrGYJSxlGctZwUq+5CtWsZqv+YY1rGUd69nARjaxmS1s
ZRvb2cFOdrGbPexlH/v5lu/4nh/4kZ84wEF+5hcOcZhf+Y0jHOV3/uBP/uIY
xznBSU5xmjOc5RznucBFLnGZK1zlb65xnRvc5Ba3ucM/3OUe93nAv/zHQx7x
mCc85X+e8ZwXvOQVr3nDW94ReP5YxCaYOMQlHvFJQEISkZgkJCUZyQkhBSlJ
RWrSkJZ0pCcDGclEZrKQlWxkJ5Qc5CSMXISTmzzkJR/5KUBBClGYIhSlGMUp
QUlKUZoylKUc5alARSoRQWWqUJVqVKcGkdSkFrWJog51qUd9GtCQRkTTmCY0
pRnNaUFLWtGaNrSlHe3pQEdi6ERnutCVbnSnBz3pRW/6EBjvwHa/B+nMmlw=

          "]]}, 
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwl1GOTGAYUhtHtbozGVmPbRhvbaWO2sW3btm3btm3bdk+nH87M+wPucxPW
a1mhxS8BAQFTAgMCWhmtaUNb2tGeDnSkE53pQle60Z0e9KQXvelDX/rRnwEM
ZBCDGcJQhjGcEYxkFKMZw1jGMZ4JTGQSk5nCVKYxnRnMZBazmcNc5jGfBSxk
EYtZwlKWsZwVrGQVq1nDWtaxng1sZBOb2cJWtrGdHexkF7vZw172sZ8DHOQQ
hznCUY5xnBOc5BSnOcNZznGeC1zkEpe5wlWucZ0b3OQWt7nDXe5xnwc85BGP
ecJTnvGcF7zkFa95w1ve8Z4PfOQTn/nCV77xnR/8JMAN/UIgQQQjOCEISShC
E4awhCM8vxKBiEQiMlGISjSiE4OYxCI2cYhLPOKTgN9ISCISk4SkJCM5KUhJ
KlKThrSkIz0ZyEgmMpOFrGQjOznISS5yk4e85CM/BShIIX7nDwpThKIUozgl
KEkpSlOGspSjPBWoSCUqU4WqVONP/qI6NahJLWpTh7rUoz4NaEgj/uYfGtOE
pjSjOS1o+V//tKYNbWlHezrQkU50pgtd6UZ3etCTXvSmD33pR38GMJBBDGYI
QxnGcEYwklGMZgxjGcd4JjCRSUwO/P9XTWUa05nBTGYxmznMZR7zWcBCFrGY
JSxlGctZwUpWsZo1rGUd69nARjaxmS1sZRvb2cFOdrGbPexlH/s5wEEOcZgj
HOUYxznBSU5xmjOc5RznucBFLnGZK1zlGte5wU1ucZs73OUe93nAQx7xmCc8
5RnPecFLXvGaN7zlHe/5wEc+8ZkvfOUb3/nBTwKC9E8gQQQjOCEISShCE4aw
hCM8vxKBiEQiMlGISjSiE4OYxCI2cYhLPOKTgN9ISCISk4SkJCM5KUhJKlKT
hrSkIz0ZyEgmMpOFrGQjOznISS5yk4e85CM/BShIIX7nDwpThKIUozglKEkp
SlOGspSjPBWoSCUqU4WqVONP/qI6NahJLWpTh7rUoz4NaEgj/uYfGtOEpjSj
OS1oSSta04a2tKM9HehIJzrTha50ozs96EkvetOHvvSjPwMYyCAGM4ShDGM4
IxjJKEYzhrGMYzwTmMgkJjOFqUxjOjOYySxmM4e5zGM+C1jIIhazhKUsYzkr
WMkqVrOGtaxjPRvYyCY2s4WtbGM7O9jJLnazh73sYz8HOMghDnOEoxzjOCc4
ySlOc4aznOM8F7jIJS5zhatc4zo3uMktbnOHu9zjPg94yCMe84SnPOM5L3jJ
K17zhre84z0f+MgnPvOFr3zjOz/4SUAw/RNIEMEITghCEorQ/AtpwG58
          "]]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwNxEMAHAYAALDr1g61bdu2bdu2bdu2bdu2bdvGujySePXblG8dJBAIfFTw
oIFACEISitCEISzhCE8EIhKJyEQhKtGITgxiEovYxCEu8YhPAhKSiMQkISnJ
SE4KUpKK1KQhLelITwYykonMZCEr2chODnKSi9zkIS/5yE8BClKIwhShKMUo
TglKUorSlKEs5ShPBSpSicpUoSrVqE4NalKL2tShLvWoTwMa0ojGNKEpzWhO
C1rSita0oS3taE8HOtKJznShK93oTg960ove9KEv/ejPAAYyiMEMYSjDGM4I
RjKK0YxhLOMYzwQmMonJTGEq05jODGYyi9nMYS7zmM8CFrKIxSxhKctYzgpW
sorVrGEt61jPBjayic1sYSvb2M4OdrKL3exhL/vYzwEOcojDHOEoxzjOCU5y
itOc4SznOM8FLnKJy1zhKte4zg1ucovb3OEu97jPAx7yiMc84SnPeM4LXvKK
17zhLe94zwc+8onPfOEr3/jOD37yi//4TSBYIBCEP/iToATjL/7mH/4lOCEI
SShCE4awhCM8EYhIJCIThahEIzoxiEksYhOHuMQjPglISCISk4SkJCM5KUhJ
KlKThrSkIz0ZyEgmMpOFrGQjOznISS5yk4e85CM/BShIIQpThKIUozglKEkp
SlOGspSjPBWoSCUqU4WqVKM6NahJLWpTh7rUoz4NaEgjGtOEpjSjOS1oSSta
04a2tKM9HehIJzrTha50ozs96EkvetOHvvSjPwMYyCAGM4ShDGM4IxjJKEYz
hrGMYzwTmMgkJjOFqUxjOjOYySxmM4e5zGM+C1jIIhazhKUsYzkrWMkqVrOG
taxjPRvYyCY2s4WtbGM7O9jJLnazh73sYz8HOMghDnOEoxzjOCc4ySlOc4az
nOM8F7jIJS5zhatc4zo3uMktbnOHu9zjPg94yCMe84SnPOM5L3jJK17zhre8
4z0f+MgnPvOFr3zjOz/4yS/+B5XzCFw=
          "]]}, 
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwN03ODFwYAANBfusu2bdu2bV7WXbZtay1t2W4LW+aQuWXb2Gq198f7CC9N
SFjd0HCBQGBh+EDga6RA4BuBoEAgHOGJQEQiEUQwkYlCVKIRnRjEJBaxiUNc
4hGfBCQkEYlJQlKSkZwUpCQVqUlDWtKRngxkJBOZyUJWspGdHOQkF7nJQ17y
kZ8CFKQQhSlCUYpRnBKUpBSlKUNZylGeClSkEpWpQlWqUZ0a1KQWtalDXepR
nwY0pBGNaUJTmtGcFrSkFa1pQwhtaUd7OtCRTnSmC13pRndCCaMHPelFb/rQ
l370ZwADGcRghjCUYQxnBCMZxWjGMJZxjGcCE5nEZKYwlWlMZwYzmcVs5jCX
ecxnAd+xkO9ZxGKWsJRl/MCPLGcFK1nFatawlnWsZwMb2cRmtrCVbWxnBzvZ
xU/8zG72sJd9/MKv7OcABznEYY5wlGMc5wQnOcVv/M4f/MlpznCWc5znAhe5
xGWucJVr/MXfXOcGN7nFbe5wl3vc5wEPecRjnvCUZzznBS95xWve8JZ3vOcD
H/nEP/zLZ77wH1/5RiDYf8ITgYhEIohgIhOFqEQjOjGISSxiE4e4xCM+CUhI
IhKThKQkIzkpSEkqUpOGtKQjPRnISCYyk4WsZCM7OchJLnKTh7zkIz8FKEgh
ClOEohSjOCUoSSlKU4aylKM8FahIJSpThapUozo1qEktalOHutSjPg1oSCMa
04SmNKM5LWhJK1rThhDa0o72dKAjnehMF7rSje6EEkYPetKL3vShL/3ozwAG
MojBDGEowxjOCEYyitGMYSzjGM8EJjKJyUxhKtOYzgxmMovZzGEu85jPAr5j
Id+ziMUsYSnL+IEfWc4KVrKK1axhLetYzwY2sonNbGEr29jODnayi5/4md3s
YS/7+IVf2c8BDnKIwxzhKMc4zglOcorf+J0/+JPTnOEs5zjPBS5yictc4SrX
+Iu/uc4NbnKL29zhLve4zwMe8ojHPOEpz3jOC17yite84S3veM8HPvKJf/iX
z3zhP77yjUBk/wlPBCISiSCCiUwUohKN6MQgJrGITRziEo/4JCAhiUhMEpKS
jOSkICWpSE0a0pKO9GQgI5nITBayko3s5CAnuchNHvKSj/wUoCCFKEwRilKM
4pSgJKUoTRnKUo7yVKAilahMFapSjerUoCa1qE0d6lKP+jSgIY1oTBOa0ozm
tKAlrWhNG0JoSzva04GOdKIzXehKN7oTShg96EkvetOHvvSjPwMYyCAGM4Sh
DGM4IxjJKEYzhrGMYzwTmMgkJjOFqUxjOjOYySxmM4e5zGM+/wPbtUH6
          "]]}, 
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwN02PDFgYAAMAn23Zvtl1btttyQ7aNZdu2bdu2bdvG7sP9hAuq17pKq2CB
QGBq8EBgcthAYApTmcZ0ZjCTWcxmDnOZx3wWsJBFLGYJS1nGclawklWsZg1r
Wcd6NrCRTWxmC1vZxnZ2sJNd7GYPe9nHfg5wkEMc5ghHOcZxTnCSU5zmDGc5
x3kucJFLXOYKV7nGdW5wk1vc5g53ucd9HvCQRzzmCU95xnNe8JJXvOYNb3nH
ez7wkU985gtf+cZ3fvCTXwTCBQLBCE4IQhKK0IQhLOEITwQiEonIRCEq0YhO
DGISi9jEIS7xiE8CEpKIxCQhKUEkIzkpSEkqUpOGtKQjPRnISCYyk4WsZCM7
OchJLnKTh7zkIz8F+I3fKUghClOEohSjOCUoSSlKU4aylKM8FahIJSpThT/4
k6pUozo1qEktalOHv/ibf/iXutSjPg1oSCMa04SmNKM5LWhJK1rThra0oz0d
6EgnOtOFrnSjOz34j570ojd96Es/+jOAgQxiMEMYyjCGM4KRjGI0YxjLOMYz
gYlMYjJTmMo0pjODmcxiNnOYyzzms4CFLGIxS1jKMpazgpWsYjVrWMs61rOB
jWxiM1vYyja2s4Od7GI3e9jLPvZzgIMc4jBHOMoxjnOCk5ziNGc4yznOc4GL
XOIyV7jKNa5zg5vc4jZ3uMs97vOAhzziMU94yjOe84KXvOI1b3jLO97zgY98
4jNf+Mo3vvODn/wiEN5/ghOCkIQiNGEISzjCE4GIRCIyUYhKNKITg5jEIjZx
iEs84pOAhCQiMUlIShDJSE4KUpKK1KQhLelITwYykonMZCEr2chODnKSi9zk
IS/5yE8BfuN3ClKIwhShKMUoTglKUorSlKEs5ShPBSpSicpU4Q/+pCrVqE4N
alKL2tThL/7mH/6lLvWoTwMa0ojGNKEpzWhOC1rSita0oS3taE8HOtKJznSh
K93oTg/+oye96E0f+tKP/gxgIIMYzBCGMozhjGAkoxjNGMYyjvFMYCKTmMwU
pjKN6cxgJrOYzRzmMo/5LGAhi1jMEpayjOWsYCWrWM0a1rKO9WxgI5vYzBa2
so3t7GAnu9jNHvayj/0c4CCHOMwRjnKM45zgJKc4zRnOco7zXOAil7jMFa5y
jevc4Ca3uM0d7nKP+zzgIY94zBOe8oznvOAlr3jNG97yjvd84COf+MwXvvKN
7/zgJ78IRPCf4IQgJKEITRjCEo7wRCAikYhMFKISjejEICaxiE0c4hKP+CQg
IYlITBKSEkQykpOClKQiNWlISzrSk4GMZCIzWcjK/28AcTo=
          "]]}}, {
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}, 
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}, 
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}}, {
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}, 
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}, 
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}}, {
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}, 
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}, 
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}}}], {{}, {}}}, InsetBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(conv\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(fmin\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(LDS\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(W\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(1\\)]\\)\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {40, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[
           GrayLevel[0], 20], FontFamily -> "Arial"}, Background -> Automatic,
          StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "180"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "180"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                   ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "180"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0.33333333333333337`, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.5, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "180"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "180"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  GrayLevel[0], Editable -> False, Selectable -> False], ",", 
                 "20"}], "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.1, 0.3}], ImageScaled[{0, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Epilog->{
     InsetBox[
      BoxData[
       FormBox[
        TagBox[
         FormBox[
          GraphicsBox[{{{}, {{{}, {}, {
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[
                  NCache[
                   Rational[1, 72], 0.013888888888888888`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]], 
                LineBox[CompressedData["
1:eJwtlAtMU2cYhn8vXGRsoiMOvCACUTZxgogKCG+Vi6DgoCoDpii1OBREKCCl
tHhKW0CZBQQE5VZAdEQxGxFEt0g16BZ1yogCitpVUINGvDB16lz2n/qf5KR5
8p1+5/ve9/3PHNEuYcJ4QoiY3vzvu9wdv2aULQMhGSd7JN3+HzmEcmhyuuG+
/3LDN/srU4QgnF/MfY+/WT0aRP949Yc149DpoHkS2RkHIrjVd97XCh+fF4E4
jhOPJk3FjIV3XcyVCbRecla21w4f/58I8lfUp8Ops3H72pt1Q81JICUe8c1a
Z5w19UsBee55xOPiPIQt3btiy4NUWs8Uzo91Y/0lINFXzZ40u8OtYNqta2/S
6TzieWvDPDHT9L5MkIGWWvXsJbDqb0r1s8oCsRMNGh282fulIIVHVl8MXY7H
cz0sT8yUgVge1VfVg82TAzI8UvOoeAUu7z5XP32hgu7f8/CFOIDtm0v3e7/t
xNogrB9qru525EAW69SDYavYvJQjFpQHbw5FYFHyo/ctShBpaelpzRo2fx5I
Rv/Qu65wLPbkLxVInG/5M/MItg9loTbv8NJIuAy+pROrQX6U7HmUJmR6akBW
Tj+ub1+Hz1X6yw1B+SAugjGbCRvwiWnfApAw/cTumCiMn883pOxyzP/SmW/Z
/oUgn+Ufnegcg5e94SKb6L0gDg/vJlfEMj320f5tdk9tNuK+zPbkKiNl2z22
GRWbmD5F1L8ymxdOm9HrxA/4A4h9xFDLxi343aTXfpBAs0XBbvHgp+sYo5w9
fD6IiJh+WpCqGNuGARF+kiSWPpUXg/g53Ylo38r0LAHpM7wLPyhGBFVrqoqy
RX9uaU4C05dyVb/ONmEbQoz8gKVUr9ALPcLvmd6US2KTugITIfCKOxtqfQBE
ER5622c7059yiNFthtcOLOPb9VD++qal3DOJ+VEGMpT3/LVXMtx5uSso/6yd
lr98J/OHcvvxK86rUuDKyxVbDjJPori8YRecTX6Vg1M1xfosTsVsfl2HChBt
S5G2K5X5Rzmt290QloYvbvGCUr7+XfuXd9KYnwfBtd0sSdopweQFbbXPjh2k
eroFN5J05m8lyL+FW69UpIP2CihKpjwyrBx2y2B+V4LTtwY+uZiB/25IR+Z6
VIHz3RVzd0sm85/yAJfV+SETr103Fl94Rdn19GZZzW6Wh0Mgs+zvOPplYVQO
quAhcIVVXS2GLJaPw9SfPx5MVUvxsIcPAOV/OhbFfpXN8nIY3GvpAUVvNu7x
2wZUg2x1eSuTy1h+qsHNlYsiXHPQx49nWQPu0rk/39/MgandDsrmksgcjRxX
TVcN9c997OoSBctXLT1f2ddHRxToduQTVAvuntLMUJfL8kbrMyf9Ur1hD+iy
dhOj6iDYNE07xYJj+asDMdO1eos5nDI1rAdnL4wOusCxPNZDMCWy1XOOEtRc
sa+hHvrbjdcmKJUsnzoI5swynjIqITQ11IHzWW8dHJDH8qqD/vg+WUdzHtZS
Nb1PURY0RJtNUrH86kDOWPR57FRhtTXvWAP0hlYX314Vy3MDBFGvpI7L1Aju
GPtwQ0rrNU2TjHVqlu8GkN9uTJaba7CSptdpkLJ09NLzFA3LeyNIYlmy/4AG
/qYPIGXvSoF4ZT7LfyMEZ16q41vz4WMSgHJBp8LLvoCdh0ZwFlZpBk0BlvDt
xjeBdFofixsrYOejCYLrhu1t8YX4H4GAvz4=
                 "]]}, {
                Hue[0.9060679774997897, 0.6, 0.6], 
                Directive[
                 PointSize[
                  NCache[
                   Rational[1, 72], 0.013888888888888888`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  NCache[
                   Rational[2, 3], 0.6666666666666666], 0]], 
                LineBox[CompressedData["
1:eJwtlA00lFkcxi+VSopo2dIHUdQmqQ2b5ZlUlL5RUWkjxYqJochQrxmEwRhJ
PsIMZdutdp1WSHRmK1tsH7JOdtKWsm3ara3VRhFn7zvd95w5c37n3vt////n
ee5rGbTPe7cuISSY/vj/gUNhDTFHnUHIcv1JnXfdPvJKEK4its/ztduXj9Zn
HRd6gwjOPeA8dfBx3Y/uLx8YCB2Puukpf2+s2wGinDene74pPu4PoudvfRDr
zoC5/e/Wekm76fqNH17mWLPzoSBG/rXtgrm4f7vfp/vUXhC/ORdGeixAvbae
EKTHZ7J57SKscUpfuvNpJMjKs8aNUU6svgjEdv6mOTEumHfEVHO7PxqkLl/S
1ABM1b5vPz3f93bcLHfod1REuurHgoRO2x6YtZy9Pw7kj0I9takn/prtMObs
1HiQroNiuXoV60cMkmwaKchYg5YDl8um2CeCvO5oWB29ns17COS0x+UC143w
7T5VfM2CAxE62DS0erN+Ked2+N8T+WK5LPzZ4LdJIPGL3KusNrP+JXS/mcsn
3Vvw+SL+kYJcFmraqvzZPJR1/2usy9wG6873tONkEF//8IIDAUzPFKqHoc0K
4VcwkapbVCtSQXYdftZ8cSfGaec9AtLus8vuaiB0P+MLUl5g9sL51yA2fxrV
f3CC5vku9LatDTLySwexqu8b0NvN9MgAuToYmDl3D57ET/re8zHlkKNFYt8Q
po8MJEISUZsciraZfIOZICmVVvaXvsYNrV5ZICd1xG39YeC7q3lDeaFMqVgS
zvTLBlmaMDdAGoEqUajiZYIcZKO+yew2IdMzB1zLFY3QJBIbqFrG0hyQmp5H
9epIpi9dtzGzfB0ZhZWP+QYV1O/KX0Zbi5jelA03LR7UiCBYvKN+lUEuOHGW
5mpuNNOfcsTdLdvWxcCZL9eaC3LHSXTJYD/z4yiI6yiDh7f2YwEv9zHKZ/xt
GxUHmD+UjXt7vP1iYcvLtTUPXP6HzELLOFhp/coDqR7aJ3sZhxn8uNOPUf2b
xlg1HGT+Uf4xqmdrVjzMNLyglJ8nXbQLFDM/80HQ65bvlABDu/Mlr76hHLbH
R26UyPw9Du56QI/Ji0TQWstk4ZRHiEbNaDnE/KbsWHb9zHeHMdwe93y2QwG9
j15V9z045n8B1K9Gy4ovcuiz3S6/8payS4lFvl0Sy0MhuFHjbG6UJ+GfBFAF
CyEYjgmwnyxh+Sii+Xoga86R4M9WPgCUnbokeWOlLC9F4M4fNM+WSvGQn3ZZ
MdTu1xyrh6UsP5SjfmocKU7GPb69MScg6LJUJb5LhrZc2AmQiUaaqbEpuKl9
6HrwUHBXXwrLVwk4w6jVP8em4poFn6ASkAmawpvvU1neSiB4sj3434QjoMN+
OnJzKQTG55sW6qSx/JWCePU+zE5NQ7W2YBk4o+iOEePTWR7LQN6VPpDnpYOa
G+zyqAxqx1ZLh2kZLJ9KcMXzup5WZsBbW1AJQbNk81kHGcurEupK22ZJowzr
qJpfVNP1EZ1JIV6ZLL+U15be8fstE14GvGMqcP5KvU0hWSzPKggczbmt/Vnw
qHkz1B5H1184F4WkZbN8q0Ac3tXGT5HDnaZ3ZqcK6qGJS3PPyVney6EceLXh
Hr1HbtoPIOV21azgvTks/5RXe2qianKwRCtAOdSxF04P6yjYfSiHRfKTtrHr
FHDky+lWQNB0vyC3SMHuRwUsLGpcC54p8D/iu8t/
                 "]]}}, {{
                Directive[
                 PointSize[
                  NCache[
                   Rational[1, 72], 0.013888888888888888`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {
                Directive[
                 PointSize[
                  NCache[
                   Rational[1, 72], 0.013888888888888888`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  NCache[
                   Rational[2, 3], 0.6666666666666666], 0]]}}, {{
                Directive[
                 PointSize[
                  NCache[
                   Rational[1, 72], 0.013888888888888888`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {
                Directive[
                 PointSize[
                  NCache[
                   Rational[1, 72], 0.013888888888888888`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  NCache[
                   Rational[2, 3], 0.6666666666666666], 0]]}, {}, {}, {}}, {{
                Directive[
                 PointSize[
                  NCache[
                   Rational[1, 72], 0.013888888888888888`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {
                Directive[
                 PointSize[
                  NCache[
                   Rational[1, 72], 0.013888888888888888`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  NCache[
                   Rational[2, 3], 0.6666666666666666], 
                  0]]}, {}, {}, {}}}, {{}, {}}}, {
             InsetBox[
              FormBox[
               
               TemplateBox[{
                "\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(conv\\)]\\)-\\!\\(\\*SubscriptBox[\\(Q\\), \\(1\\)]\\)\"", 
                 "\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(W\\)]\\)-\\!\\(\\*SubscriptBox[\\(Q\\), \\(1\\)]\\)\""}, "LineLegend", 
                DisplayFunction -> (FormBox[
                  StyleBox[
                   StyleBox[
                    PaneBox[
                    TagBox[
                    GridBox[{{
                    TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}],
                     "Grid"], Alignment -> Left, AppearanceElements -> None, 
                    ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
                    "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
                   
                    Directive[
                    GrayLevel[0], 16], FontFamily -> "Arial"}, Background -> 
                   Automatic, StripOnInput -> False], TraditionalForm]& ), 
                InterpretationFunction :> (RowBox[{"LineLegend", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"PointSize", "[", 
                    FractionBox["1", "72"], "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"PointSize", "[", 
                    FractionBox["1", "72"], "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{#, ",", #2}], "}"}], ",", 
                    RowBox[{"LegendMarkers", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], 
                    ",", 
                    RowBox[{"Joined", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                    RowBox[{"LabelStyle", "\[Rule]", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", "16"}], "]"}]}], ",", 
                    RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], 
                   "]"}]& ), Editable -> True], TraditionalForm], 
              Scaled[{0.1, 0.7}], 
              ImageScaled[{0, 0.5}], FormatType -> StandardForm, 
              BaseStyle -> {FontSize -> Larger}]}}, {
           DisplayFunction -> Identity, DisplayFunction -> Identity, 
            DisplayFunction -> Identity, AspectRatio -> 
            NCache[GoldenRatio^(-1), 0.6180339887498948], 
            Axes -> {True, True}, AxesLabel -> {None, None}, 
            AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
            Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
               FormBox["\"Q\"", TraditionalForm], None}, {
               FormBox["\"3p/4\"", TraditionalForm], None}}, 
            FrameTicks -> {{{{0.005, 
                 FormBox["0.005`", TraditionalForm]}, {0.015, 
                 FormBox["0.015`", TraditionalForm]}, {0.01, 
                 FormBox["0.01`", TraditionalForm]}, {0, 
                 FormBox["0", TraditionalForm]}}, None}, {{{0, 
                 FormBox["0", TraditionalForm]}, {0.01, 
                 FormBox["0.01`", TraditionalForm]}, {0.02, 
                 FormBox["0.02`", TraditionalForm]}, {0.03, 
                 FormBox["0.03`", TraditionalForm]}}, None}}, 
            GridLines -> {None, None}, GridLinesStyle -> Directive[
              GrayLevel[0.5, 0.4]], LabelStyle -> Directive[
              GrayLevel[0], 16], 
            Method -> {
             "OptimizePlotMarkers" -> True, 
              "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& )}}, 
            PlotRange -> {{0, 0.037500000000000006`}, {
              0, 0.017485026136938697`}}, PlotRangeClipping -> True, 
            PlotRangePadding -> {{
               Scaled[0.02], 
               Scaled[0.02]}, {
               Scaled[0.02], 
               Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
          TraditionalForm], 
         InterpretTemplate[Legended[
           Graphics[{{}, {{{}, {}, {
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[
                  Rational[1, 72]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]], 
                Line[CompressedData["
1:eJwtlAtMU2cYhn8vXGRsoiMOvCACUTZxgogKCG+Vi6DgoCoDpii1OBREKCCl
tHhKW0CZBQQE5VZAdEQxGxFEt0g16BZ1yogCitpVUINGvDB16lz2n/qf5KR5
8p1+5/ve9/3PHNEuYcJ4QoiY3vzvu9wdv2aULQMhGSd7JN3+HzmEcmhyuuG+
/3LDN/srU4QgnF/MfY+/WT0aRP949Yc149DpoHkS2RkHIrjVd97XCh+fF4E4
jhOPJk3FjIV3XcyVCbRecla21w4f/58I8lfUp8Ops3H72pt1Q81JICUe8c1a
Z5w19UsBee55xOPiPIQt3btiy4NUWs8Uzo91Y/0lINFXzZ40u8OtYNqta2/S
6TzieWvDPDHT9L5MkIGWWvXsJbDqb0r1s8oCsRMNGh282fulIIVHVl8MXY7H
cz0sT8yUgVge1VfVg82TAzI8UvOoeAUu7z5XP32hgu7f8/CFOIDtm0v3e7/t
xNogrB9qru525EAW69SDYavYvJQjFpQHbw5FYFHyo/ctShBpaelpzRo2fx5I
Rv/Qu65wLPbkLxVInG/5M/MItg9loTbv8NJIuAy+pROrQX6U7HmUJmR6akBW
Tj+ub1+Hz1X6yw1B+SAugjGbCRvwiWnfApAw/cTumCiMn883pOxyzP/SmW/Z
/oUgn+Ufnegcg5e94SKb6L0gDg/vJlfEMj320f5tdk9tNuK+zPbkKiNl2z22
GRWbmD5F1L8ymxdOm9HrxA/4A4h9xFDLxi343aTXfpBAs0XBbvHgp+sYo5w9
fD6IiJh+WpCqGNuGARF+kiSWPpUXg/g53Ylo38r0LAHpM7wLPyhGBFVrqoqy
RX9uaU4C05dyVb/ONmEbQoz8gKVUr9ALPcLvmd6US2KTugITIfCKOxtqfQBE
ER5622c7059yiNFthtcOLOPb9VD++qal3DOJ+VEGMpT3/LVXMtx5uSso/6yd
lr98J/OHcvvxK86rUuDKyxVbDjJPori8YRecTX6Vg1M1xfosTsVsfl2HChBt
S5G2K5X5Rzmt290QloYvbvGCUr7+XfuXd9KYnwfBtd0sSdopweQFbbXPjh2k
eroFN5J05m8lyL+FW69UpIP2CihKpjwyrBx2y2B+V4LTtwY+uZiB/25IR+Z6
VIHz3RVzd0sm85/yAJfV+SETr103Fl94Rdn19GZZzW6Wh0Mgs+zvOPplYVQO
quAhcIVVXS2GLJaPw9SfPx5MVUvxsIcPAOV/OhbFfpXN8nIY3GvpAUVvNu7x
2wZUg2x1eSuTy1h+qsHNlYsiXHPQx49nWQPu0rk/39/MgandDsrmksgcjRxX
TVcN9c997OoSBctXLT1f2ddHRxToduQTVAvuntLMUJfL8kbrMyf9Ur1hD+iy
dhOj6iDYNE07xYJj+asDMdO1eos5nDI1rAdnL4wOusCxPNZDMCWy1XOOEtRc
sa+hHvrbjdcmKJUsnzoI5swynjIqITQ11IHzWW8dHJDH8qqD/vg+WUdzHtZS
Nb1PURY0RJtNUrH86kDOWPR57FRhtTXvWAP0hlYX314Vy3MDBFGvpI7L1Aju
GPtwQ0rrNU2TjHVqlu8GkN9uTJaba7CSptdpkLJ09NLzFA3LeyNIYlmy/4AG
/qYPIGXvSoF4ZT7LfyMEZ16q41vz4WMSgHJBp8LLvoCdh0ZwFlZpBk0BlvDt
xjeBdFofixsrYOejCYLrhu1t8YX4H4GAvz4=
                 "]]}, {
                Hue[0.9060679774997897, 0.6, 0.6], 
                Directive[
                 PointSize[
                  Rational[1, 72]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  Rational[2, 3], 0]], 
                Line[CompressedData["
1:eJwtlA00lFkcxi+VSopo2dIHUdQmqQ2b5ZlUlL5RUWkjxYqJochQrxmEwRhJ
PsIMZdutdp1WSHRmK1tsH7JOdtKWsm3ara3VRhFn7zvd95w5c37n3vt////n
ee5rGbTPe7cuISSY/vj/gUNhDTFHnUHIcv1JnXfdPvJKEK4its/ztduXj9Zn
HRd6gwjOPeA8dfBx3Y/uLx8YCB2Puukpf2+s2wGinDene74pPu4PoudvfRDr
zoC5/e/Wekm76fqNH17mWLPzoSBG/rXtgrm4f7vfp/vUXhC/ORdGeixAvbae
EKTHZ7J57SKscUpfuvNpJMjKs8aNUU6svgjEdv6mOTEumHfEVHO7PxqkLl/S
1ABM1b5vPz3f93bcLHfod1REuurHgoRO2x6YtZy9Pw7kj0I9takn/prtMObs
1HiQroNiuXoV60cMkmwaKchYg5YDl8um2CeCvO5oWB29ns17COS0x+UC143w
7T5VfM2CAxE62DS0erN+Ked2+N8T+WK5LPzZ4LdJIPGL3KusNrP+JXS/mcsn
3Vvw+SL+kYJcFmraqvzZPJR1/2usy9wG6873tONkEF//8IIDAUzPFKqHoc0K
4VcwkapbVCtSQXYdftZ8cSfGaec9AtLus8vuaiB0P+MLUl5g9sL51yA2fxrV
f3CC5vku9LatDTLySwexqu8b0NvN9MgAuToYmDl3D57ET/re8zHlkKNFYt8Q
po8MJEISUZsciraZfIOZICmVVvaXvsYNrV5ZICd1xG39YeC7q3lDeaFMqVgS
zvTLBlmaMDdAGoEqUajiZYIcZKO+yew2IdMzB1zLFY3QJBIbqFrG0hyQmp5H
9epIpi9dtzGzfB0ZhZWP+QYV1O/KX0Zbi5jelA03LR7UiCBYvKN+lUEuOHGW
5mpuNNOfcsTdLdvWxcCZL9eaC3LHSXTJYD/z4yiI6yiDh7f2YwEv9zHKZ/xt
GxUHmD+UjXt7vP1iYcvLtTUPXP6HzELLOFhp/coDqR7aJ3sZhxn8uNOPUf2b
xlg1HGT+Uf4xqmdrVjzMNLyglJ8nXbQLFDM/80HQ65bvlABDu/Mlr76hHLbH
R26UyPw9Du56QI/Ji0TQWstk4ZRHiEbNaDnE/KbsWHb9zHeHMdwe93y2QwG9
j15V9z045n8B1K9Gy4ovcuiz3S6/8payS4lFvl0Sy0MhuFHjbG6UJ+GfBFAF
CyEYjgmwnyxh+Sii+Xoga86R4M9WPgCUnbokeWOlLC9F4M4fNM+WSvGQn3ZZ
MdTu1xyrh6UsP5SjfmocKU7GPb69MScg6LJUJb5LhrZc2AmQiUaaqbEpuKl9
6HrwUHBXXwrLVwk4w6jVP8em4poFn6ASkAmawpvvU1neSiB4sj3434QjoMN+
OnJzKQTG55sW6qSx/JWCePU+zE5NQ7W2YBk4o+iOEePTWR7LQN6VPpDnpYOa
G+zyqAxqx1ZLh2kZLJ9KcMXzup5WZsBbW1AJQbNk81kHGcurEupK22ZJowzr
qJpfVNP1EZ1JIV6ZLL+U15be8fstE14GvGMqcP5KvU0hWSzPKggczbmt/Vnw
qHkz1B5H1184F4WkZbN8q0Ac3tXGT5HDnaZ3ZqcK6qGJS3PPyVney6EceLXh
Hr1HbtoPIOV21azgvTks/5RXe2qianKwRCtAOdSxF04P6yjYfSiHRfKTtrHr
FHDky+lWQNB0vyC3SMHuRwUsLGpcC54p8D/iu8t/
                 "]]}}, {{
                Directive[
                 PointSize[
                  Rational[1, 72]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {
                Directive[
                 PointSize[
                  Rational[1, 72]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  Rational[2, 3], 0]]}}, {{
                Directive[
                 PointSize[
                  Rational[1, 72]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {
                Directive[
                 PointSize[
                  Rational[1, 72]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  Rational[2, 3], 0]]}, {}, {}, {}}, {{
                Directive[
                 PointSize[
                  Rational[1, 72]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {
                Directive[
                 PointSize[
                  Rational[1, 72]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  Rational[2, 3], 0]]}, {}, {}, {}}}, {{}, {}}}, {
            DisplayFunction -> Identity, DisplayFunction -> Identity, 
             AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
             AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
             Identity, Frame -> {{True, True}, {True, True}}, 
             FrameLabel -> {{"Q", None}, {"3p/4", None}}, 
             FrameTicks -> {{{0.005, 0.015, 0.01, 0}, None}, {{
                0, 0.01, 0.02, 0.03}, None}}, GridLines -> {None, None}, 
             GridLinesStyle -> Directive[
               GrayLevel[0.5, 0.4]], LabelStyle -> Directive[
               GrayLevel[0], 16], 
             Method -> {
              "OptimizePlotMarkers" -> True, 
               "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
             PlotRange -> {{0, 0.037500000000000006`}, {
               0, 0.017485026136938697`}}, PlotRangeClipping -> True, 
             PlotRangePadding -> {{
                Scaled[0.02], 
                Scaled[0.02]}, {
                Scaled[0.02], 
                Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], {
            Placed[
             LineLegend[{
               Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]], 
               Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]]}, {
              "\!\(\*SubscriptBox[\(Q\), \
\(conv\)]\)-\!\(\*SubscriptBox[\(Q\), \(1\)]\)", 
               
               "\!\(\*SubscriptBox[\(Q\), \(W\)]\)-\!\(\*SubscriptBox[\(Q\), \
\(1\)]\)"}, LegendMarkers -> {{False, Automatic}, {False, Automatic}}, 
              Joined -> {True, True}, LabelStyle -> Directive[
                GrayLevel[0], 16], LegendLayout -> "Column"], {
              Scaled[{0.1, 0.7}], {0, 0.5}}, Identity]}]& ], Editable -> True,
          Selectable -> True, SelectWithContents -> False, AutoDelete -> 
         True], TraditionalForm]], {0.2, 0.7}, Automatic, 
      Scaled[0.4]]},
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"Q\"", TraditionalForm], None}, {
      FormBox["\"3p/4\"", TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->1133.8582677165355`,
   LabelStyle->Directive[
     GrayLevel[0], 20],
   Method->{
    "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 0.25}, {-1.3765*^-10, 1.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, 
      GraphicsComplex[CompressedData["
1:eJzsnHdXU+vztxUBEbCLomLDjgVsgIh+bKCCWLChFFHALmJDxYYdrIBIF0GU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       "], {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {
          EdgeForm[], 
          RGBColor[
          0.9333333333333333, 0.9333333333333333, 0.9333333333333333], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJwN1vO3FwYAxuFv7t6b7brZrrWwtMy17BrzqmUby7Wlm23btm3bdu354Tnn
8w+857yhTdtUax0+EAiEI0xMiBoI5A4JBPKQi5zkIDvZyEoWMpOJjGQgPelI
SxpSE0oqUpKC5CQjKUlITCISkoD4xCMucYhNLGISg+hEI4RggohKFCITiYhE
IDzhCPAtOBD4yhc+84mPfOA973jLG17zipe84DnPeMoTHvOIhzzgPve4yx1u
c4ub3OA617jKFS5ziYtc4DznOMsZTnOKk5zgOMc4yhEOc4iDHGA/+9jLHnaz
i53sYDvb2MoWNrOJjWxgPetYyxpWs4qVrGA5y1jKEhaziIUsYD7zmMscZjOL
mcxgOtOYyhTCmMwkJjKB8fzHv4xjLGMYzShGMoLhDOMfhjKEwQxiIAPoTz/6
0ofe9KInPehON7rShc50oiMd+Jv2tKMtf9GG1rSiJS1oTjP+5A9+5zd+5Rea
0oTGNKIhDahPPepSh9rUoiY1qM7PVOMnqlKFylSiIhUoTznKUobSlOJHSlKC
4hSjKD9QhMIUoiDfU4DvyE8+8pKH3OQiJznITjaykoXMZCIjGUhPOtKShtSE
koqUpCA5yUhKEhKTiIQkID7xiEscYhOLmMQgOtEIIZggohKFyEQiIhEITzgC
fAuyf77wmU985APvecdb3vCaV7zkBc95xlOe8JhHPOQB97nHXe5wm1vc5AbX
ucZVrnCZS1zkAuc5x1nOcJpTnOQExznGUY5wmEMc5AD72cde9rCbXexkB9vZ
xla2sJlNbGQD61nHWtawmlWsZAXLWcZSlrCYRSxkAfOZx1zmMJtZzGQG05nG
VKYQxmQmMZEJjOc//mUcYxnDaEYxkhEMZxj/MJQhDGYQAxlAf/rRlz70phc9
6UF3utGVLnSmEx3pwN+0px1t+Ys2tKYVLWlBc5rxJ3/wO7/xK7/QlCY0phEN
aUB96lGXOtSmFjWpQXV+pho/UZUqVKYSFalAecpRljKUphQ/UpISFKcYRfmB
IhSmEAX5ngJ8R37ykZc85CYXOclBdrKRlSxkJhMZyUB60pGWNKQmlFSkJAXJ
SUZSkpCYRCQkAfGJR1ziEJtYxCQG0YlGCMEEEZUoRCYSEYlAeMIR4JtP85Uv
fOYTH/nAe97xlje85hUvecFznvGUJzzmEQ95wH3ucZc73OYWN7nBda5xlStc
5hIXucB5znGWM5zmFCc5wXGOcZQjHOYQBznAfvaxlz3sZhc72cF2trGVLWxm
ExvZwHrWsZY1rGYVK1nBcpaxlCUsZhELWcB85jGXOcxmFjOZwXSmMZUphDGZ
SUzkf+6Xcbk=
             
             "]]}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJwV1GV7FgQYBeDB6BzdMRiju3PkgNGjG0a3gJSUQSrdnQpKd2OCgoJBd0hL
KCUd9/vhPucHPNdzQmP6RfeNFRQU1E8EOjbBxCEu8YhPAhKSiMQkISnJSE4I
KUhJKlKThrSkIz0ZyEgmMpOFrGQjO6HkICdh5CKc3OQhL/nITwEKUojCFKEo
xShOCUpSitKUoSzlKE8FKlKJCCpThapUozo1iKQmtahNFHWoSz3q04CGNCKa
xjShKc1oTgta0orWtKEt7WhPBzoSQyc604WudKM7PehJL3rTh76B2/EB/RnA
QD5kEIMZwlCG8RHDGcFIRjGaj/mET/mMMYxlHOOZwEQ+5wsmMZkpTGUa05nB
TGYxmznMZR7zWcBCFrGYJSxlGctZwUq+5CtWsZqv+YY1rGUd69nARjaxmS1s
ZRvb2cFOdrGbPexlH/v5lu/4nh/4kZ84wEF+5hcOcZhf+Y0jHOV3/uBP/uIY
xznBSU5xmjOc5RznucBFLnGZK1zlb65xnRvc5Ba3ucM/3OUe93nAv/zHQx7x
mCc85X+e8ZwXvOQVr3nDW94ReP5YxCaYOMQlHvFJQEISkZgkJCUZyQkhBSlJ
RWrSkJZ0pCcDGclEZrKQlWxkJ5Qc5CSMXISTmzzkJR/5KUBBClGYIhSlGMUp
QUlKUZoylKUc5alARSoRQWWqUJVqVKcGkdSkFrWJog51qUd9GtCQRkTTmCY0
pRnNaUFLWtGaNrSlHe3pQEdi6ERnutCVbnSnBz3pRW/6EBjvwHa/B+nMmlw=

           "]]}, {
          Hue[0.9060679774997897, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwl1GOTGAYUhtHtbozGVmPbRhvbaWO2sW3btm3btm3bdk+nH87M+wPucxPW
a1mhxS8BAQFTAgMCWhmtaUNb2tGeDnSkE53pQle60Z0e9KQXvelDX/rRnwEM
ZBCDGcJQhjGcEYxkFKMZw1jGMZ4JTGQSk5nCVKYxnRnMZBazmcNc5jGfBSxk
EYtZwlKWsZwVrGQVq1nDWtaxng1sZBOb2cJWtrGdHexkF7vZw172sZ8DHOQQ
hznCUY5xnBOc5BSnOcNZznGeC1zkEpe5wlWucZ0b3OQWt7nDXe5xnwc85BGP
ecJTnvGcF7zkFa95w1ve8Z4PfOQTn/nCV77xnR/8JMAN/UIgQQQjOCEISShC
E4awhCM8vxKBiEQiMlGISjSiE4OYxCI2cYhLPOKTgN9ISCISk4SkJCM5KUhJ
KlKThrSkIz0ZyEgmMpOFrGQjOznISS5yk4e85CM/BShIIX7nDwpThKIUozgl
KEkpSlOGspSjPBWoSCUqU4WqVONP/qI6NahJLWpTh7rUoz4NaEgj/uYfGtOE
pjSjOS1o+V//tKYNbWlHezrQkU50pgtd6UZ3etCTXvSmD33pR38GMJBBDGYI
QxnGcEYwklGMZgxjGcd4JjCRSUwO/P9XTWUa05nBTGYxmznMZR7zWcBCFrGY
JSxlGctZwUpWsZo1rGUd69nARjaxmS1sZRvb2cFOdrGbPexlH/s5wEEOcZgj
HOUYxznBSU5xmjOc5RznucBFLnGZK1zlGte5wU1ucZs73OUe93nAQx7xmCc8
5RnPecFLXvGaN7zlHe/5wEc+8ZkvfOUb3/nBTwKC9E8gQQQjOCEISShCE4aw
hCM8vxKBiEQiMlGISjSiE4OYxCI2cYhLPOKTgN9ISCISk4SkJCM5KUhJKlKT
hrSkIz0ZyEgmMpOFrGQjOznISS5yk4e85CM/BShIIX7nDwpThKIUozglKEkp
SlOGspSjPBWoSCUqU4WqVONP/qI6NahJLWpTh7rUoz4NaEgj/uYfGtOEpjSj
OS1oSSta04a2tKM9HehIJzrTha50ozs96EkvetOHvvSjPwMYyCAGM4ShDGM4
IxjJKEYzhrGMYzwTmMgkJjOFqUxjOjOYySxmM4e5zGM+C1jIIhazhKUsYzkr
WMkqVrOGtaxjPRvYyCY2s4WtbGM7O9jJLnazh73sYz8HOMghDnOEoxzjOCc4
ySlOc4aznOM8F7jIJS5zhatc4zo3uMktbnOHu9zjPg94yCMe84SnPOM5L3jJ
K17zhre84z0f+MgnPvOFr3zjOz/4SUAw/RNIEMEITghCEorQ/AtpwG58
           "]]}, {
          Hue[0.1421359549995791, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0]], 
          Line[CompressedData["
1:eJwNxEMAHAYAALDr1g61bdu2bdu2bdu2bdu2bdvGujySePXblG8dJBAIfFTw
oIFACEISitCEISzhCE8EIhKJyEQhKtGITgxiEovYxCEu8YhPAhKSiMQkISnJ
SE4KUpKK1KQhLelITwYykonMZCEr2chODnKSi9zkIS/5yE8BClKIwhShKMUo
TglKUorSlKEs5ShPBSpSicpUoSrVqE4NalKL2tShLvWoTwMa0ojGNKEpzWhO
C1rSita0oS3taE8HOtKJznShK93oTg960ove9KEv/ejPAAYyiMEMYSjDGM4I
RjKK0YxhLOMYzwQmMonJTGEq05jODGYyi9nMYS7zmM8CFrKIxSxhKctYzgpW
sorVrGEt61jPBjayic1sYSvb2M4OdrKL3exhL/vYzwEOcojDHOEoxzjOCU5y
itOc4SznOM8FLnKJy1zhKte4zg1ucovb3OEu97jPAx7yiMc84SnPeM4LXvKK
17zhLe94zwc+8onPfOEr3/jOD37yi//4TSBYIBCEP/iToATjL/7mH/4lOCEI
SShCE4awhCM8EYhIJCIThahEIzoxiEksYhOHuMQjPglISCISk4SkJCM5KUhJ
KlKThrSkIz0ZyEgmMpOFrGQjOznISS5yk4e85CM/BShIIQpThKIUozglKEkp
SlOGspSjPBWoSCUqU4WqVKM6NahJLWpTh7rUoz4NaEgjGtOEpjSjOS1oSSta
04a2tKM9HehIJzrTha50ozs96EkvetOHvvSjPwMYyCAGM4ShDGM4IxjJKEYz
hrGMYzwTmMgkJjOFqUxjOjOYySxmM4e5zGM+C1jIIhazhKUsYzkrWMkqVrOG
taxjPRvYyCY2s4WtbGM7O9jJLnazh73sYz8HOMghDnOEoxzjOCc4ySlOc4az
nOM8F7jIJS5zhatc4zo3uMktbnOHu9zjPg94yCMe84SnPOM5L3jJK17zhre8
4z0f+MgnPvOFr3zjOz/4yS/+B5XzCFw=
           "]]}, {
          Hue[0.37820393249936934`, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            Rational[2, 3], 0]], 
          Line[CompressedData["
1:eJwN03ODFwYAANBfusu2bdu2bV7WXbZtay1t2W4LW+aQuWXb2Gq198f7CC9N
SFjd0HCBQGBh+EDga6RA4BuBoEAgHOGJQEQiEUQwkYlCVKIRnRjEJBaxiUNc
4hGfBCQkEYlJQlKSkZwUpCQVqUlDWtKRngxkJBOZyUJWspGdHOQkF7nJQ17y
kZ8CFKQQhSlCUYpRnBKUpBSlKUNZylGeClSkEpWpQlWqUZ0a1KQWtalDXepR
nwY0pBGNaUJTmtGcFrSkFa1pQwhtaUd7OtCRTnSmC13pRndCCaMHPelFb/rQ
l370ZwADGcRghjCUYQxnBCMZxWjGMJZxjGcCE5nEZKYwlWlMZwYzmcVs5jCX
ecxnAd+xkO9ZxGKWsJRl/MCPLGcFK1nFatawlnWsZwMb2cRmtrCVbWxnBzvZ
xU/8zG72sJd9/MKv7OcABznEYY5wlGMc5wQnOcVv/M4f/MlpznCWc5znAhe5
xGWucJVr/MXfXOcGN7nFbe5wl3vc5wEPecRjnvCUZzznBS95xWve8JZ3vOcD
H/nEP/zLZ77wH1/5RiDYf8ITgYhEIohgIhOFqEQjOjGISSxiE4e4xCM+CUhI
IhKThKQkIzkpSEkqUpOGtKQjPRnISCYyk4WsZCM7OchJLnKTh7zkIz8FKEgh
ClOEohSjOCUoSSlKU4aylKM8FahIJSpThapUozo1qEktalOHutSjPg1oSCMa
04SmNKM5LWhJK1rThhDa0o72dKAjnehMF7rSje6EEkYPetKL3vShL/3ozwAG
MojBDGEowxjOCEYyitGMYSzjGM8EJjKJyUxhKtOYzgxmMovZzGEu85jPAr5j
Id+ziMUsYSnL+IEfWc4KVrKK1axhLetYzwY2sonNbGEr29jODnayi5/4md3s
YS/7+IVf2c8BDnKIwxzhKMc4zglOcorf+J0/+JPTnOEs5zjPBS5yictc4SrX
+Iu/uc4NbnKL29zhLve4zwMe8ojHPOEpz3jOC17yite84S3veM8HPvKJf/iX
z3zhP77yjUBk/wlPBCISiSCCiUwUohKN6MQgJrGITRziEo/4JCAhiUhMEpKS
jOSkICWpSE0a0pKO9GQgI5nITBayko3s5CAnuchNHvKSj/wUoCCFKEwRilKM
4pSgJKUoTRnKUo7yVKAilahMFapSjerUoCa1qE0d6lKP+jSgIY1oTBOa0ozm
tKAlrWhNG0JoSzva04GOdKIzXehKN7oTShg96EkvetOHvvSjPwMYyCAGM4Sh
DGM4IxjJKEYzhrGMYzwTmMgkJjOFqUxjOjOYySxmM4e5zGM+/wPbtUH6
           "]]}, {
          Hue[0.6142719099991583, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwN02PDFgYAAMAn23Zvtl1btttyQ7aNZdu2bdu2bdvG7sP9hAuq17pKq2CB
QGBq8EBgcthAYApTmcZ0ZjCTWcxmDnOZx3wWsJBFLGYJS1nGclawklWsZg1r
Wcd6NrCRTWxmC1vZxnZ2sJNd7GYPe9nHfg5wkEMc5ghHOcZxTnCSU5zmDGc5
x3kucJFLXOYKV7nGdW5wk1vc5g53ucd9HvCQRzzmCU95xnNe8JJXvOYNb3nH
ez7wkU985gtf+cZ3fvCTXwTCBQLBCE4IQhKK0IQhLOEITwQiEonIRCEq0YhO
DGISi9jEIS7xiE8CEpKIxCQhKUEkIzkpSEkqUpOGtKQjPRnISCYyk4WsZCM7
OchJLnKTh7zkIz8F+I3fKUghClOEohSjOCUoSSlKU4aylKM8FahIJSpThT/4
k6pUozo1qEktalOHv/ibf/iXutSjPg1oSCMa04SmNKM5LWhJK1rThra0oz0d
6EgnOtOFrnSjOz34j570ojd96Es/+jOAgQxiMEMYyjCGM4KRjGI0YxjLOMYz
gYlMYjJTmMo0pjODmcxiNnOYyzzms4CFLGIxS1jKMpazgpWsYjVrWMs61rOB
jWxiM1vYyja2s4Od7GI3e9jLPvZzgIMc4jBHOMoxjnOCk5ziNGc4yznOc4GL
XOIyV7jKNa5zg5vc4jZ3uMs97vOAhzziMU94yjOe84KXvOI1b3jLO97zgY98
4jNf+Mo3vvODn/wiEN5/ghOCkIQiNGEISzjCE4GIRCIyUYhKNKITg5jEIjZx
iEs84pOAhCQiMUlIShDJSE4KUpKK1KQhLelITwYykonMZCEr2chODnKSi9zk
IS/5yE8BfuN3ClKIwhShKMUoTglKUorSlKEs5ShPBSpSicpU4Q/+pCrVqE4N
alKL2tThL/7mH/6lLvWoTwMa0ojGNKEpzWhOC1rSita0oS3taE8HOtKJznSh
K93oTg/+oye96E0f+tKP/gxgIIMYzBCGMozhjGAkoxjNGMYyjvFMYCKTmMwU
pjKN6cxgJrOYzRzmMo/5LGAhi1jMEpayjOWsYCWrWM0a1rKO9WxgI5vYzBa2
so3t7GAnu9jNHvayj/0c4CCHOMwRjnKM45zgJKc4zRnOco7zXOAil7jMFa5y
jevc4Ca3uM0d7nKP+zzgIY94zBOe8oznvOAlr3jNG97yjvd84COf+MwXvvKN
7/zgJ78IRPCf4IQgJKEITRjCEo7wRCAikYhMFKISjejEICaxiE0c4hKP+CQg
IYlITBKSEkQykpOClKQiNWlISzrSk4GMZCIzWcjK/28AcTo=
           "]]}}, {{
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0], 
           Dashing[{Small, Small}]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            Rational[2, 3], 0]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]]}}, {{
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0], 
           Dashing[{Small, Small}]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            Rational[2, 3], 0]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           GrayLevel[
           0]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}}, {{
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0], 
           Dashing[{Small, Small}]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            Rational[2, 3], 0]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           GrayLevel[
           0]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}}}], {{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, Epilog -> {
        Inset[
         Legended[
          Graphics[{{}, {{{}, {}, {
               Hue[0.67, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]], 
               Line[CompressedData["
1:eJwtlAtMU2cYhn8vXGRsoiMOvCACUTZxgogKCG+Vi6DgoCoDpii1OBREKCCl
tHhKW0CZBQQE5VZAdEQxGxFEt0g16BZ1yogCitpVUINGvDB16lz2n/qf5KR5
8p1+5/ve9/3PHNEuYcJ4QoiY3vzvu9wdv2aULQMhGSd7JN3+HzmEcmhyuuG+
/3LDN/srU4QgnF/MfY+/WT0aRP949Yc149DpoHkS2RkHIrjVd97XCh+fF4E4
jhOPJk3FjIV3XcyVCbRecla21w4f/58I8lfUp8Ops3H72pt1Q81JICUe8c1a
Z5w19UsBee55xOPiPIQt3btiy4NUWs8Uzo91Y/0lINFXzZ40u8OtYNqta2/S
6TzieWvDPDHT9L5MkIGWWvXsJbDqb0r1s8oCsRMNGh282fulIIVHVl8MXY7H
cz0sT8yUgVge1VfVg82TAzI8UvOoeAUu7z5XP32hgu7f8/CFOIDtm0v3e7/t
xNogrB9qru525EAW69SDYavYvJQjFpQHbw5FYFHyo/ctShBpaelpzRo2fx5I
Rv/Qu65wLPbkLxVInG/5M/MItg9loTbv8NJIuAy+pROrQX6U7HmUJmR6akBW
Tj+ub1+Hz1X6yw1B+SAugjGbCRvwiWnfApAw/cTumCiMn883pOxyzP/SmW/Z
/oUgn+Ufnegcg5e94SKb6L0gDg/vJlfEMj320f5tdk9tNuK+zPbkKiNl2z22
GRWbmD5F1L8ymxdOm9HrxA/4A4h9xFDLxi343aTXfpBAs0XBbvHgp+sYo5w9
fD6IiJh+WpCqGNuGARF+kiSWPpUXg/g53Ylo38r0LAHpM7wLPyhGBFVrqoqy
RX9uaU4C05dyVb/ONmEbQoz8gKVUr9ALPcLvmd6US2KTugITIfCKOxtqfQBE
ER5622c7059yiNFthtcOLOPb9VD++qal3DOJ+VEGMpT3/LVXMtx5uSso/6yd
lr98J/OHcvvxK86rUuDKyxVbDjJPori8YRecTX6Vg1M1xfosTsVsfl2HChBt
S5G2K5X5Rzmt290QloYvbvGCUr7+XfuXd9KYnwfBtd0sSdopweQFbbXPjh2k
eroFN5J05m8lyL+FW69UpIP2CihKpjwyrBx2y2B+V4LTtwY+uZiB/25IR+Z6
VIHz3RVzd0sm85/yAJfV+SETr103Fl94Rdn19GZZzW6Wh0Mgs+zvOPplYVQO
quAhcIVVXS2GLJaPw9SfPx5MVUvxsIcPAOV/OhbFfpXN8nIY3GvpAUVvNu7x
2wZUg2x1eSuTy1h+qsHNlYsiXHPQx49nWQPu0rk/39/MgandDsrmksgcjRxX
TVcN9c997OoSBctXLT1f2ddHRxToduQTVAvuntLMUJfL8kbrMyf9Ur1hD+iy
dhOj6iDYNE07xYJj+asDMdO1eos5nDI1rAdnL4wOusCxPNZDMCWy1XOOEtRc
sa+hHvrbjdcmKJUsnzoI5swynjIqITQ11IHzWW8dHJDH8qqD/vg+WUdzHtZS
Nb1PURY0RJtNUrH86kDOWPR57FRhtTXvWAP0hlYX314Vy3MDBFGvpI7L1Aju
GPtwQ0rrNU2TjHVqlu8GkN9uTJaba7CSptdpkLJ09NLzFA3LeyNIYlmy/4AG
/qYPIGXvSoF4ZT7LfyMEZ16q41vz4WMSgHJBp8LLvoCdh0ZwFlZpBk0BlvDt
xjeBdFofixsrYOejCYLrhu1t8YX4H4GAvz4=
                "]]}, {
               Hue[0.9060679774997897, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]], 
               Line[CompressedData["
1:eJwtlA00lFkcxi+VSopo2dIHUdQmqQ2b5ZlUlL5RUWkjxYqJochQrxmEwRhJ
PsIMZdutdp1WSHRmK1tsH7JOdtKWsm3ara3VRhFn7zvd95w5c37n3vt////n
ee5rGbTPe7cuISSY/vj/gUNhDTFHnUHIcv1JnXfdPvJKEK4its/ztduXj9Zn
HRd6gwjOPeA8dfBx3Y/uLx8YCB2Puukpf2+s2wGinDene74pPu4PoudvfRDr
zoC5/e/Wekm76fqNH17mWLPzoSBG/rXtgrm4f7vfp/vUXhC/ORdGeixAvbae
EKTHZ7J57SKscUpfuvNpJMjKs8aNUU6svgjEdv6mOTEumHfEVHO7PxqkLl/S
1ABM1b5vPz3f93bcLHfod1REuurHgoRO2x6YtZy9Pw7kj0I9takn/prtMObs
1HiQroNiuXoV60cMkmwaKchYg5YDl8um2CeCvO5oWB29ns17COS0x+UC143w
7T5VfM2CAxE62DS0erN+Ked2+N8T+WK5LPzZ4LdJIPGL3KusNrP+JXS/mcsn
3Vvw+SL+kYJcFmraqvzZPJR1/2usy9wG6873tONkEF//8IIDAUzPFKqHoc0K
4VcwkapbVCtSQXYdftZ8cSfGaec9AtLus8vuaiB0P+MLUl5g9sL51yA2fxrV
f3CC5vku9LatDTLySwexqu8b0NvN9MgAuToYmDl3D57ET/re8zHlkKNFYt8Q
po8MJEISUZsciraZfIOZICmVVvaXvsYNrV5ZICd1xG39YeC7q3lDeaFMqVgS
zvTLBlmaMDdAGoEqUajiZYIcZKO+yew2IdMzB1zLFY3QJBIbqFrG0hyQmp5H
9epIpi9dtzGzfB0ZhZWP+QYV1O/KX0Zbi5jelA03LR7UiCBYvKN+lUEuOHGW
5mpuNNOfcsTdLdvWxcCZL9eaC3LHSXTJYD/z4yiI6yiDh7f2YwEv9zHKZ/xt
GxUHmD+UjXt7vP1iYcvLtTUPXP6HzELLOFhp/coDqR7aJ3sZhxn8uNOPUf2b
xlg1HGT+Uf4xqmdrVjzMNLyglJ8nXbQLFDM/80HQ65bvlABDu/Mlr76hHLbH
R26UyPw9Du56QI/Ji0TQWstk4ZRHiEbNaDnE/KbsWHb9zHeHMdwe93y2QwG9
j15V9z045n8B1K9Gy4ovcuiz3S6/8payS4lFvl0Sy0MhuFHjbG6UJ+GfBFAF
CyEYjgmwnyxh+Sii+Xoga86R4M9WPgCUnbokeWOlLC9F4M4fNM+WSvGQn3ZZ
MdTu1xyrh6UsP5SjfmocKU7GPb69MScg6LJUJb5LhrZc2AmQiUaaqbEpuKl9
6HrwUHBXXwrLVwk4w6jVP8em4poFn6ASkAmawpvvU1neSiB4sj3434QjoMN+
OnJzKQTG55sW6qSx/JWCePU+zE5NQ7W2YBk4o+iOEePTWR7LQN6VPpDnpYOa
G+zyqAxqx1ZLh2kZLJ9KcMXzup5WZsBbW1AJQbNk81kHGcurEupK22ZJowzr
qJpfVNP1EZ1JIV6ZLL+U15be8fstE14GvGMqcP5KvU0hWSzPKggczbmt/Vnw
qHkz1B5H1184F4WkZbN8q0Ac3tXGT5HDnaZ3ZqcK6qGJS3PPyVney6EceLXh
Hr1HbtoPIOV21azgvTks/5RXe2qianKwRCtAOdSxF04P6yjYfSiHRfKTtrHr
FHDky+lWQNB0vyC3SMHuRwUsLGpcC54p8D/iu8t/
                "]]}}, {{
               Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}, {
               Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]]}}, {{
               Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}, {
               Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]]}, {}, {}, {}}, {{
               Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}, {
               Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]]}, {}, {}, {}}}, {{}, {}}}, {
           DisplayFunction -> Identity, DisplayFunction -> Identity, 
            AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
            AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
            Identity, Frame -> {{True, True}, {True, True}}, 
            FrameLabel -> {{"Q", None}, {"3p/4", None}}, 
            FrameTicks -> {{{0.005, 0.015, 0.01, 0}, None}, {{
               0, 0.01, 0.02, 0.03}, None}}, GridLines -> {None, None}, 
            GridLinesStyle -> Directive[
              GrayLevel[0.5, 0.4]], LabelStyle -> Directive[
              GrayLevel[0], 16], 
            Method -> {
             "OptimizePlotMarkers" -> True, 
              "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& )}}, 
            PlotRange -> {{0, 0.037500000000000006`}, {
              0, 0.017485026136938697`}}, PlotRangeClipping -> True, 
            PlotRangePadding -> {{
               Scaled[0.02], 
               Scaled[0.02]}, {
               Scaled[0.02], 
               Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], {
           Placed[
            LineLegend[{
              Directive[
               PointSize[
                Rational[1, 72]], 
               AbsoluteThickness[1.6], 
               RGBColor[1, 0, 0]], 
              Directive[
               PointSize[
                Rational[1, 72]], 
               AbsoluteThickness[1.6], 
               RGBColor[0, 
                Rational[2, 3], 0]]}, {
             "\!\(\*SubscriptBox[\(Q\), \(conv\)]\)-\!\(\*SubscriptBox[\(Q\), \
\(1\)]\)", 
              "\!\(\*SubscriptBox[\(Q\), \(W\)]\)-\!\(\*SubscriptBox[\(Q\), \
\(1\)]\)"}, LegendMarkers -> {{False, Automatic}, {False, Automatic}}, 
             Joined -> {True, True}, LabelStyle -> Directive[
               GrayLevel[0], 16], LegendLayout -> "Column"], {
             Scaled[{0.1, 0.7}], {0, 0.5}}, Identity]}], {0.2, 0.7}, 
         Automatic, 
         Scaled[0.4]]}, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"Q", None}, {"3p/4", None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 1133.8582677165355`, LabelStyle -> 
      Directive[
        GrayLevel[0], 20], 
      Method -> {
       "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0, 0.25}, {-1.3765*^-10, 1.}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], {
     Placed[
      LineLegend[{
        Directive[
         PointSize[
          Rational[1, 180]], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]], 
        Directive[
         PointSize[
          Rational[1, 180]], 
         AbsoluteThickness[1.6], 
         GrayLevel[0], 
         Dashing[{Small, Small}]], 
        Directive[
         PointSize[
          Rational[1, 180]], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0.5, 0]], 
        Directive[
         PointSize[
          Rational[1, 180]], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 
          Rational[2, 3], 0]], 
        Directive[
         PointSize[
          Rational[1, 180]], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]]}, {
       "\!\(\*SubscriptBox[\(Q\), \(conv\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(fmin\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(LDS\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(W\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(1\)]\)"}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}, {
         False, Automatic}, {False, Automatic}, {False, Automatic}}, 
       Joined -> {True, True, True, True, True}, LabelStyle -> Directive[
         GrayLevel[0], 20], LegendLayout -> "Column"], {
       Scaled[{0.1, 0.3}], {0, 0.5}}, Identity]}]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.804769789599272*^9, 3.804770762849044*^9, 3.805539652846323*^9, {
   3.8055396866228848`*^9, 3.805539696157196*^9}, 3.829893525106305*^9, {
   3.8298936865238647`*^9, 3.829893712056834*^9}, 3.829896695014422*^9, {
   3.830322526545342*^9, 3.830322531733348*^9}, {3.830327842707487*^9, 
   3.830327843676895*^9}, 3.830327943346368*^9, 3.830328000648177*^9, 
   3.8303282381376553`*^9, 3.830330508328959*^9, 3.8303323230325813`*^9, {
   3.830332364004991*^9, 3.830332458230316*^9}, {3.830332519420969*^9, 
   3.83033254003032*^9}, 3.8309363767423*^9, {3.830936567950109*^9, 
   3.830936591021332*^9}, 3.8309404743128*^9, 3.8309411861520042`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"cfd33f60-f15b-48fa-933e-6c5384070ff4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["d=4", "Subsection",
 CellChangeTimes->{{3.802787436906166*^9, 3.8027874407128677`*^9}, {
  3.802861436989757*^9, 3.802861439886484*^9}, {3.8303282726814413`*^9, 
  3.8303282734599733`*^9}},ExpressionUUID->"3e8c7ed3-4b7b-4f0b-959f-\
b77d145267c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plim", "[", "d_", "]"}], ":=", 
  FractionBox["d", 
   RowBox[{
    RowBox[{"2", "d"}], "+", "2"}]], " "}]], "Input",
 CellChangeTimes->{{3.8028615300267477`*^9, 3.802861547191621*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"6cafb16d-4bcb-457d-b7f0-e1cc2345b1bd"],

Cell["new bound", "Text",
 CellChangeTimes->{{3.8303291094951677`*^9, 
  3.8303291112768087`*^9}},ExpressionUUID->"a8b3b2ad-b37d-4bea-b132-\
7172f6d1bb72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"flag4bpound4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{
        RowBox[{"NMinimize", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"q1", "[", 
             RowBox[{"p", ",", "4", ",", "\[Gamma]"}], "]"}], ",", 
            RowBox[{"0", "\[LessEqual]", "\[Gamma]", "<", 
             RowBox[{
              RowBox[{"(", "p", ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"4", "^", "2"}], ")"}]}]}]}], "}"}], ",", "\[Gamma]"}],
          "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0.0005", ",", 
       RowBox[{"plim", "[", "4", "]"}], ",", "0.0005"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.802775341104842*^9, 3.8027753414578753`*^9}, {
   3.80277563485172*^9, 3.802775714696949*^9}, {3.802775814753227*^9, 
   3.8027758163861637`*^9}, {3.8027763815949078`*^9, 3.80277640009123*^9}, 
   3.802776450308921*^9, {3.802776858085327*^9, 3.802776858441737*^9}, {
   3.802783732559194*^9, 3.802783734958521*^9}, {3.802783790424014*^9, 
   3.8027837930501223`*^9}, {3.8027838359216623`*^9, 
   3.8027838373375807`*^9}, {3.802784224013221*^9, 3.802784229565547*^9}, {
   3.802784312590218*^9, 3.8027843293726377`*^9}, {3.80286147742463*^9, 
   3.8028614864511414`*^9}, {3.802861565034512*^9, 3.802861571243277*^9}, 
   3.802861683536508*^9, {3.80286271072159*^9, 3.802862710919426*^9}, {
   3.8305215148805304`*^9, 3.83052151647169*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"906ba4ef-000b-485a-abc5-759824bf118e"],

Cell["average flag", "Text",
 CellChangeTimes->{{3.83032814394979*^9, 3.8303281628827467`*^9}, {
  3.830328760858509*^9, 
  3.8303287631847963`*^9}},ExpressionUUID->"23e1accc-f218-48ca-b911-\
0677bea6f91e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rho2c", "[", 
    RowBox[{"p_", ",", "cc_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"cc", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "p"}], ")"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["cc", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "+", "p"}], "]"}], ",", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["cc", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "+", "p"}], "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"c", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["cc", "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "+", "p"}], 
              "]"}]}], ")"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["cc", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "+", "p"}], "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"c", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["cc", "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "+", "p"}], 
              "]"}]}], ")"}]}], "]"}], ",", 
         RowBox[{"1", "-", 
          RowBox[{"c", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["cc", "2"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "+", "p"}], "]"}]}]}],
         "}"}]}], "}"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"cc", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}]}], "+", "p"}], ")"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.830416607749565*^9, 3.8304166739734373`*^9}, {
  3.8304168500354567`*^9, 3.830416868945072*^9}, {3.8304173306754208`*^9, 
  3.830417330881081*^9}, {3.830417411138495*^9, 3.830417411445455*^9}, {
  3.83041744375412*^9, 3.830417462169256*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"a5154c72-fe64-416e-a990-7c4ff67fd982"],

Cell["\<\
average flag state for the undisturbed output of the purification \
\>", "Text",
 CellChangeTimes->{{3.8303281504689817`*^9, 3.8303281714587297`*^9}, {
  3.830328766963537*^9, 3.830328883705544*^9}, {3.830328940466813*^9, 
  3.830328968525723*^9}},ExpressionUUID->"44193bf1-59ad-4bbd-9cb8-\
fdaba55ee492"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rhorhoc", "[", 
    RowBox[{"p_", ",", "cc_", ",", "d_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"cc", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "p"}], ")"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["cc", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "+", "p"}], "]"}], ",", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["cc", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "+", "p"}], "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"c", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["cc", "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "+", "p"}], 
              "]"}]}], ")"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["cc", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "+", "p"}], "]"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"c", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["cc", "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "+", "p"}], 
              "]"}]}], ")"}]}], "]"}], ",", 
         RowBox[{"1", "-", 
          RowBox[{"c", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["cc", "2"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "+", "p"}], "]"}]}]}],
         "}"}]}], "}"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"cc", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}]}], "+", 
       RowBox[{"p", "/", 
        RowBox[{"(", 
         RowBox[{"d", "^", "2"}], ")"}]}]}], ")"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.80436772141886*^9, 3.8043677263564177`*^9}, {
   3.804367838203925*^9, 3.80436783869765*^9}, {3.804367892703236*^9, 
   3.804367893480034*^9}, {3.830416681001626*^9, 3.8304166971519537`*^9}, {
   3.830416880684729*^9, 3.8304168920314837`*^9}, {3.8304173328072557`*^9, 
   3.830417333033629*^9}, 3.830417473350387*^9, {3.830418536653715*^9, 
   3.8304185368175697`*^9}, {3.8305186694981337`*^9, 
   3.8305186726782703`*^9}, {3.830518741984262*^9, 3.830518751237218*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"79d9deac-7935-4be9-8a3f-895c79ef46d8"],

Cell["\<\
mixed flags on the identity for the convex combination in [FKG20], minimal \
overlap as given by present paper\
\>", "Text",
 CellChangeTimes->{{3.830328286756781*^9, 3.8303283141506643`*^9}, {
  3.830329068698957*^9, 3.830329091919145*^9}, {3.8305177723467627`*^9, 
  3.830517776112994*^9}, {3.830532631075589*^9, 3.830532655455245*^9}, {
  3.8309367555129337`*^9, 
  3.830936761621499*^9}},ExpressionUUID->"01cc6e66-f7a8-4899-b3bc-\
c7cb4fb0b619"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pltflagc4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{
        RowBox[{"NMinimize", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "-", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Log", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{
                   RowBox[{"Eigenvalues", "[", 
                    RowBox[{"rho2c", "[", 
                    RowBox[{"p", ",", "cc"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
                RowBox[{
                 RowBox[{"Eigenvalues", "[", 
                  RowBox[{"rho2c", "[", 
                   RowBox[{"p", ",", "cc"}], "]"}], "]"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Log", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{
                   RowBox[{"Eigenvalues", "[", 
                    RowBox[{"rhorhoc", "[", 
                    RowBox[{"p", ",", "cc", ",", "4"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
                RowBox[{
                 RowBox[{"Eigenvalues", "[", 
                  RowBox[{"rhorhoc", "[", 
                   RowBox[{"p", ",", "cc", ",", "4"}], "]"}], "]"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
             RowBox[{
              RowBox[{"(", "15", ")"}], 
              RowBox[{"p", "/", "16"}], 
              RowBox[{"Log", "[", 
               RowBox[{"2", ",", 
                RowBox[{"p", "/", "16"}]}], "]"}]}]}], ",", 
            RowBox[{"0", "\[LessEqual]", "cc", "\[LessEqual]", 
             RowBox[{"Sqrt", "[", " ", 
              FractionBox[
               RowBox[{"1", "-", 
                RowBox[{"2", "p"}]}], 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "p"}], ")"}]}]], "]"}]}]}], "}"}], ",", 
          "cc"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0.0005", ",", 
       RowBox[{"plim", "[", "4", "]"}], ",", "0.0005"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.830532759824667*^9, 3.830532765569393*^9}, {
  3.8309368073318043`*^9, 
  3.830936816584099*^9}},ExpressionUUID->"d682dc71-9432-46ba-bd44-\
a86909850e7d"],

Cell["bound with more flags", "Text",
 CellChangeTimes->{{3.830936788031663*^9, 
  3.830936794878385*^9}},ExpressionUUID->"0e52d651-21e3-4799-abd6-\
c45abde2d6ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"linebound4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"2", ",", "4"}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"plim", "[", "4", "]"}], ")"}]}], "p"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0.0005", ",", 
       RowBox[{"plim", "[", "4", "]"}], ",", "0.0005"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.802777063694208*^9, 3.8027770949485283`*^9}, {
   3.802777376397534*^9, 3.802777399270434*^9}, {3.8027837245028543`*^9, 
   3.80278372589844*^9}, {3.802783781723542*^9, 3.802783782588397*^9}, {
   3.802784205830669*^9, 3.802784298214246*^9}, {3.802861497026628*^9, 
   3.802861499726017*^9}, 3.802861582170053*^9, {3.80286162794348*^9, 
   3.8028616852265997`*^9}, {3.802862867589546*^9, 3.802862870813936*^9}, {
   3.802862940774691*^9, 3.80286294825147*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"c89b54a5-288a-4c59-80c8-dc660f430dc8"],

Cell["Convex Hull", "Text",
 CellChangeTimes->{{3.830329206166141*^9, 
  3.83032920908032*^9}},ExpressionUUID->"711a8168-c9cb-455c-abdd-\
9eba2c5589e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"convhull4", "=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"MeshCoordinates", "[", 
      RowBox[{"ConvexHullMesh", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"plim", "[", "4", "]"}], ",", 
               RowBox[{"Log", "[", 
                RowBox[{"2", ",", "4"}], "]"}]}], "}"}], ",", 
             RowBox[{"flag4bpound4", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", "flag4bpound4", 
           ",", "pltflagc4", ",", "linebound4"}], "}"}], ",", "1"}], "]"}], 
       "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "\[NotEqual]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"plim", "[", "4", "]"}], ",", 
          RowBox[{"Log", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "}"}]}], "&&", " ", 
       RowBox[{"#", "\[NotEqual]", 
        RowBox[{"linebound4", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "&&", 
       RowBox[{"#", "\[NotEqual]", " ", 
        RowBox[{"flag4bpound4", "[", 
         RowBox[{"[", "800", "]"}], "]"}]}], " ", "&&", 
       RowBox[{"#", "\[NotEqual]", " ", 
        RowBox[{"pltflagc4", "[", 
         RowBox[{"[", "800", "]"}], "]"}]}], "&&", 
       RowBox[{"#", "\[NotEqual]", " ", 
        RowBox[{"pltflagc4", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], "&"}]}], " ", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.830532911554039*^9, 3.8305329375446243`*^9}, {
  3.83053313783412*^9, 3.830533146569851*^9}, {3.830533295302122*^9, 
  3.8305332981666718`*^9}, {3.830534378169531*^9, 3.8305344105165787`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"ba11f255-2c6b-49b5-a207-ba12532ae404"],

Cell[BoxData[
 RowBox[{
  RowBox[{"q14", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["d", "2"]}], " ", 
             RowBox[{"Log", "[", "d", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["d", "2"]}], ")"}], " ", "p", " ", 
             RowBox[{"Log", "[", "p", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["d", "2"], "+", "p", "-", 
               RowBox[{
                SuperscriptBox["d", "2"], " ", "p"}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{
               SuperscriptBox["d", "2"], "+", "p", "-", 
               RowBox[{
                SuperscriptBox["d", "2"], " ", "p"}]}], "]"}]}]}], 
           RowBox[{
            SuperscriptBox["d", "2"], " ", 
            RowBox[{"Log", "[", "2", "]"}]}]], "/.", 
          RowBox[{"d", "\[Rule]", "4"}]}], ",", "0"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0.0005", ",", 
       RowBox[{"plim", "[", "4", "]"}], ",", "0.0005"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.802776916569909*^9, 3.802776920356069*^9}, 
   3.802776967634553*^9, {3.802782086262141*^9, 3.8027821011343*^9}, {
   3.802783871751464*^9, 3.8027839175174713`*^9}, {3.8027840036026983`*^9, 
   3.802784057465795*^9}, {3.802787293687511*^9, 3.802787311263543*^9}, {
   3.802787354879994*^9, 3.802787381549137*^9}, {3.802787480002646*^9, 
   3.8027874860353394`*^9}, {3.802861754549899*^9, 3.8028617668989983`*^9}, {
   3.802861833313944*^9, 3.802861834140943*^9}, 3.8028618724109383`*^9, {
   3.8028620995138273`*^9, 3.8028621682917223`*^9}, {3.8028664875223417`*^9, 
   3.802866495057914*^9}, {3.8028665829790373`*^9, 3.802866590111123*^9}, {
   3.802866764752956*^9, 3.802866779630898*^9}, {3.8303294048870077`*^9, 
   3.8303294100412617`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"365a517e-e6b2-4d3f-b70e-26c61884cd56"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qdep14", "[", "p_", "]"}], ":=", 
  RowBox[{"Max", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "16"}], " ", 
       RowBox[{"Log", "[", "4", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", "-", 
         RowBox[{"15", " ", "p"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"16", "-", 
         RowBox[{"15", " ", "p"}]}], "]"}]}], "+", 
      RowBox[{"15", " ", "p", " ", 
       RowBox[{"Log", "[", "p", "]"}]}]}], 
     RowBox[{"16", " ", 
      RowBox[{"Log", "[", "2", "]"}]}]], ",", "0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.802776916569909*^9, 3.802776920356069*^9}, 
   3.802776967634553*^9, {3.802782086262141*^9, 3.8027821011343*^9}, {
   3.802783871751464*^9, 3.8027839175174713`*^9}, {3.8027840036026983`*^9, 
   3.802784057465795*^9}, {3.802787293687511*^9, 3.802787311263543*^9}, {
   3.802787354879994*^9, 3.802787381549137*^9}, {3.802787480002646*^9, 
   3.8027874860353394`*^9}, {3.802861754549899*^9, 3.8028617668989983`*^9}, {
   3.802861833313944*^9, 3.802861834140943*^9}, 3.8028618724109383`*^9, {
   3.8028620995138273`*^9, 3.8028621682917223`*^9}, {3.8028664875223417`*^9, 
   3.802866495057914*^9}, {3.8028665829790373`*^9, 3.802866590111123*^9}, {
   3.802866764752956*^9, 3.802866779630898*^9}, {3.8303294048870077`*^9, 
   3.830329475861188*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"83d17c76-c57b-4ffd-b513-ea417928c317"]
}, Open  ]],

Cell[CellGroupData[{

Cell["d=4 difference with Q1", "Subsection",
 CellChangeTimes->{{3.8047704823315973`*^9, 3.804770497990522*^9}, {
  3.830328211790533*^9, 3.830328216358686*^9}, {3.8303293390822773`*^9, 
  3.830329339172338*^9}},ExpressionUUID->"ad838594-3612-4919-b63c-\
6f8b7f2a6d1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"flag4bpound4diff", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Part", "[", 
        RowBox[{"#", ",", "1"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Part", "[", 
         RowBox[{"#", ",", "2"}], "]"}], "-", 
        RowBox[{"qdep14", "[", 
         RowBox[{"Part", "[", 
          RowBox[{"#", ",", "1"}], "]"}], "]"}]}]}], "}"}], "&"}], "/@", 
    "flag4bpound4"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.829896367214817*^9, 3.829896373440194*^9}, {
  3.829896481454854*^9, 3.82989648859405*^9}, {3.83032948557518*^9, 
  3.830329511255945*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"397dcc11-5fe2-4f94-b4d1-fdfa7cacc296"],

Cell[BoxData[
 RowBox[{
  RowBox[{"convhull4diff", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Part", "[", 
        RowBox[{"#", ",", "1"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Part", "[", 
         RowBox[{"#", ",", "2"}], "]"}], "-", 
        RowBox[{"qdep14", "[", 
         RowBox[{"Part", "[", 
          RowBox[{"#", ",", "1"}], "]"}], "]"}]}]}], "}"}], "&"}], "/@", 
    "convhull4"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.82989491232868*^9, 3.829894929627681*^9}, {
  3.829896306881752*^9, 3.829896383243608*^9}, {3.829896482677622*^9, 
  3.8298964827759447`*^9}, {3.8303294827885237`*^9, 3.8303295140629*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"1e3e8cf7-7635-4127-b002-94e3336bebf1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bound from [Ouy11]", "Subsection",
 CellChangeTimes->{{3.830517332240114*^9, 3.830517358884048*^9}, {
  3.830861940849916*^9, 
  3.830861944495623*^9}},ExpressionUUID->"c3395387-d3df-494b-afcf-\
4a1a708f8a5c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]", "[", "z_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "z"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"2", ",", "z"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ic", "[", 
   RowBox[{"d_", ",", " ", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{"Max", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Eta]", "[", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], "\[Gamma]"}]}], "d"], "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "1"}], ")"}], 
      RowBox[{"\[Eta]", "[", 
       FractionBox[
        RowBox[{"1", "-", "\[Gamma]"}], "d"], "]"}]}], "-", 
     RowBox[{"\[Eta]", "[", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}], "\[Gamma]"}], "d"]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "1"}], ")"}], 
      RowBox[{"\[Eta]", " ", "[", 
       FractionBox["\[Gamma]", "d"], "]"}]}]}], ",", "0"}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.750541742767097*^9, 3.7505417979115562`*^9}, {
   3.750541872497094*^9, 3.750541878561205*^9}, {3.750541988358757*^9, 
   3.750542001318825*^9}, {3.750542050030691*^9, 3.750542093102697*^9}, {
   3.7505423031110773`*^9, 3.750542335534287*^9}, {3.750542367143982*^9, 
   3.750542368972439*^9}, {3.779015436015374*^9, 3.779015472033683*^9}, {
   3.7790155037542753`*^9, 3.7790155336436253`*^9}, {3.779015936830268*^9, 
   3.779015983450732*^9}, {3.779016125572361*^9, 3.779016236317189*^9}, {
   3.779016615339319*^9, 3.779016652022668*^9}, 3.7790167988763323`*^9, 
   3.779016855401855*^9, {3.779016978806305*^9, 3.779016980996394*^9}, {
   3.779017032270917*^9, 3.779017054826359*^9}, {3.779017733009968*^9, 
   3.779017758638221*^9}, {3.779017789443006*^9, 3.7790177938867273`*^9}, {
   3.7790205186808767`*^9, 3.779020526133821*^9}, {3.779021184045863*^9, 
   3.779021186058312*^9}, {3.779021254159562*^9, 3.7790212980251493`*^9}, {
   3.7790259964676037`*^9, 3.779025997434822*^9}, {3.779027090367031*^9, 
   3.779027095838005*^9}, {3.779027133159705*^9, 3.779027136112872*^9}, {
   3.77902720934571*^9, 3.779027230806161*^9}, 3.77902740946152*^9, 
   3.779027524101926*^9, {3.7790379983626204`*^9, 3.779038028532611*^9}, {
   3.7790763305779667`*^9, 3.779076331982437*^9}, {3.779076366259482*^9, 
   3.779076366408224*^9}, {3.779082146659379*^9, 3.779082148533051*^9}, {
   3.7790854473872747`*^9, 3.7790854707019653`*^9}, {3.779086060378927*^9, 
   3.779086101065229*^9}, {3.781813120943138*^9, 3.7818131328103275`*^9}, {
   3.782055321235376*^9, 3.782055330610997*^9}, {3.7820554018701105`*^9, 
   3.7820554269916973`*^9}, {3.7820555206689506`*^9, 
   3.7820555376502075`*^9}, {3.782055576939664*^9, 3.7820555924507647`*^9}, 
   3.7820556400764403`*^9, {3.782056220712371*^9, 3.782056226295171*^9}, {
   3.7820562567602596`*^9, 3.782056264623748*^9}, {3.7820565232113705`*^9, 
   3.7820565714337053`*^9}, {3.7820566095708227`*^9, 3.782056645020484*^9}, {
   3.7820567060174847`*^9, 3.782056732808114*^9}, {3.782059978362722*^9, 
   3.782059985827602*^9}, {3.7820600196868706`*^9, 3.782060023316439*^9}, {
   3.7820600552567344`*^9, 3.7820601554557524`*^9}, {3.782060185875497*^9, 
   3.782060216870799*^9}, 3.7820602566642275`*^9, {3.7820604716150503`*^9, 
   3.7820604718599176`*^9}, {3.7820605063490806`*^9, 3.782060509377454*^9}, {
   3.782060683046234*^9, 3.7820606886456537`*^9}, 3.7820607679634104`*^9, {
   3.7820610657792263`*^9, 3.78206109163297*^9}, {3.782061362621989*^9, 
   3.7820613698096457`*^9}, {3.7820620521649065`*^9, 3.7820620527685432`*^9}, 
   3.78206504221099*^9, 3.78206513532945*^9, {3.7820661587690244`*^9, 
   3.7820661635906544`*^9}, {3.782066640063156*^9, 3.7820666603340025`*^9}, 
   3.7820668323795576`*^9, 3.7820668931739235`*^9, {3.7820669300088677`*^9, 
   3.7820669319104548`*^9}, 3.7820691097083025`*^9, {3.7821216550967937`*^9, 
   3.782121710844721*^9}, 3.782121745656919*^9, {3.782122044535329*^9, 
   3.782122064047379*^9}, {3.782122160181405*^9, 3.782122161437441*^9}, {
   3.7821222404868813`*^9, 3.782122265212942*^9}, {3.7821269092268705`*^9, 
   3.7821269579208803`*^9}, {3.7821270189278126`*^9, 
   3.7821270203530006`*^9}, {3.782128005247904*^9, 3.782128038859582*^9}, {
   3.7821280751127157`*^9, 3.7821281471882915`*^9}, {3.7821283001895304`*^9, 
   3.7821283733692155`*^9}, {3.782128583135609*^9, 3.7821285848746147`*^9}, 
   3.782128814418101*^9, {3.783619403358966*^9, 3.783619403595301*^9}, 
   3.783619474197439*^9, {3.7836198191791763`*^9, 3.78361984303572*^9}, 
   3.7836198802612104`*^9, {3.7836199451877594`*^9, 3.7836199508696146`*^9}, {
   3.7843696644045258`*^9, 3.78436969716045*^9}, {3.784369735814143*^9, 
   3.784369755864298*^9}, {3.784370798737822*^9, 3.78437079886637*^9}, {
   3.7843713599372473`*^9, 3.784371371640271*^9}, {3.78437838193363*^9, 
   3.784378384292693*^9}, {3.784378454416101*^9, 3.7843784545039988`*^9}, {
   3.830517313607128*^9, 3.830517327948119*^9}, {3.830517399035574*^9, 
   3.830517402575416*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"971338f5-7a36-4b00-b075-6ec76c7b4c09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[Gamma]", "[", 
   RowBox[{"d_", ",", "p_"}], "]"}], ":=", " ", 
  RowBox[{"2", 
   FractionBox["d", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "-", "1"}], ")"}], "^", "2"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "-", 
       RowBox[{"p", 
        FractionBox[
         RowBox[{
          RowBox[{"d", "^", "2"}], "-", "1"}], 
         RowBox[{"d", "^", "2"}]]}]}], "]"}], "-", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"p", " ", 
        FractionBox[
         RowBox[{
          RowBox[{"d", "^", "2"}], "-", "1"}], 
         RowBox[{"2", "d"}]]}]}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.830517651549034*^9, 3.8305176620187283`*^9}, {
  3.830534921764327*^9, 3.830534930611066*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"6741a4fc-eec4-4bf9-bb56-769d82188e6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ou4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"Ic", "[", 
        RowBox[{"4", ",", " ", 
         RowBox[{"\[Gamma]\[Gamma]", "[", 
          RowBox[{"4", ",", "p"}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0.0005", ",", 
       RowBox[{"plim", "[", "4", "]"}], ",", "0.0005"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.83051755447617*^9, 3.830517594145046*^9}, {
   3.8305176669605837`*^9, 3.830517669897902*^9}, 3.83051773344415*^9, {
   3.830534933906391*^9, 3.830534934099957*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"20d2ce2d-702d-4205-9081-1f40c716e833"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bound from [FKG20]", "Subsection",
 CellChangeTimes->{{3.830517360740489*^9, 3.830517369367715*^9}, {
  3.8308619341921387`*^9, 
  3.830861939374147*^9}},ExpressionUUID->"08a02855-dbff-4586-8808-\
d8449858eaff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mf", "[", 
   RowBox[{"d_", ",", "p_"}], "]"}], ":=", 
  RowBox[{"Max", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"2", ",", "d"}], "]"}], "+", 
      RowBox[{"\[Eta]", "[", 
       RowBox[{"1", "/", "2"}], "]"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", "^", "2"}], "-", "1"}], ")"}], 
       RowBox[{"\[Eta]", "[", 
        RowBox[{"p", "/", 
         RowBox[{"d", "^", "2"}]}], "]"}]}], "-", 
      RowBox[{"\[Eta]", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"d", "^", "2"}], "-", "1"}], ")"}], 
         RowBox[{"p", "/", 
          RowBox[{"d", "^", "2"}]}]}]}], "]"}]}], "/.", 
     RowBox[{"d", "\[Rule]", "4"}]}], ",", "0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8305173819551363`*^9, 3.8305173911711617`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"b877966f-ba14-4277-b95e-f95858be115e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mf4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"mf", "[", 
        RowBox[{"4", ",", "p"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0.0005", ",", 
       RowBox[{"plim", "[", "4", "]"}], ",", "0.0005"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.830517685466806*^9, 3.8305177241848297`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"af05a9eb-7ae9-4495-955c-fa9706cd7f77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mf4diff", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{
        RowBox[{"mf", "[", 
         RowBox[{"4", ",", "p"}], "]"}], "-", 
        RowBox[{"qdep14", "[", "p", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0.0005", ",", 
       RowBox[{"plim", "[", "4", "]"}], ",", "0.0005"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.830534459750697*^9, 3.830534471281147*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"1001656a-3d9b-4dbb-87c6-136d41cdf5fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot d=4", "Subsection",
 CellChangeTimes->{{3.830534944908242*^9, 
  3.830534947452105*^9}},ExpressionUUID->"b38efef0-4d2b-4e18-b066-\
3ef60f6d5abb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<dep4.txt\>\"", ",", 
    RowBox[{"{", 
     RowBox[{
     "convhull4", ",", "pltflagc4", ",", "mf4", ",", "ou4", ",", "q14"}], 
     "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.830941078995425*^9, 
  3.830941100407077*^9}},ExpressionUUID->"9808cd59-f99a-402e-ac2f-\
da9f4f41cc6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plot4new", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "convhull4", ",", "pltflagc4", ",", "mf4", ",", "ou4", ",", "q14"}], 
     "}"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<p\>\"", ",", "\"\<Q\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
    RowBox[{"Filling", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"5", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Bottom", ",", 
         RowBox[{"Lighter", "[", 
          RowBox[{"Lighter", "[", "LightGray", "]"}], "]"}]}], "}"}]}], 
      "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(Q\), \(conv\)]\)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(Q\), \(fmin\)]\)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(Q\), \(FKG\)]\)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(Q\), \(OU\)]\)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(Q\), \(1\)]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Scaled", "[", 
           RowBox[{"{", 
            RowBox[{"0.1", ",", "0.3"}], "}"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], "]"}], "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"ListLinePlot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"flag4bpound4diff", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "100"}], "]"}], "]"}], ",", 
            RowBox[{"mf4diff", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "100"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"Frame", "\[Rule]", "True"}], ",", 
          RowBox[{"LabelStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"Black", ",", "16"}], "]"}]}], ",", 
          RowBox[{"PlotLegends", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Placed", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "\"\<\!\(\*SubscriptBox[\(Q\), \(conv\)]\)-\!\(\*SubscriptBox[\
\(Q\), \(1\)]\)\>\"", ",", " ", 
                "\"\<\!\(\*SubscriptBox[\(Q\), \(FKG\)]\)-\!\(\*SubscriptBox[\
\(Q\), \(1\)]\)\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Scaled", "[", 
                 RowBox[{"{", 
                  RowBox[{"0.1", ",", "0.7"}], "}"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], "]"}], "}"}]}], 
          ",", 
          RowBox[{"FrameLabel", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<p\>\"", ",", "\"\<Q\>\""}], "}"}]}], ",", 
          RowBox[{"FrameTicks", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0.01", ",", "0.02", ",", "0.03", ",", "0.04"}], 
                "}"}], ",", "None"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                "0", ",", "0.01", ",", "0.02", ",", "0.03", ",", "0.04"}], 
                "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Red", ",", "Orange"}], "}"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Thickness", "[", "0.002", "]"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.30", ",", "1.5"}], "}"}], ",", "Automatic", ",", 
        RowBox[{"Scaled", "[", ".4", "]"}]}], "]"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", 
       RowBox[{"{", 
        RowBox[{"Black", ",", "Dashed"}], "}"}], ",", "Purple", ",", "Orange",
        ",", "Black"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Thickness", "[", "0.002", "]"}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "Full"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8027782106280603`*^9, 3.802778265718897*^9}, {
   3.802784119569763*^9, 3.8027841615330973`*^9}, {3.8027872003649187`*^9, 
   3.802787226053503*^9}, {3.80278725846655*^9, 3.8027872587856092`*^9}, {
   3.802787317986376*^9, 3.802787327133802*^9}, {3.8027875108618193`*^9, 
   3.8027875163722*^9}, {3.802788409920354*^9, 3.8027884160328817`*^9}, {
   3.802788489249976*^9, 3.802788542451442*^9}, {3.802788584581811*^9, 
   3.8027885965300837`*^9}, {3.802788627188293*^9, 3.802788638012958*^9}, {
   3.802788669859206*^9, 3.802788670463685*^9}, {3.802788713106358*^9, 
   3.802788800834898*^9}, {3.8027888580088*^9, 3.802788905808118*^9}, {
   3.8027916140094748`*^9, 3.802791674884489*^9}, {3.802791752333892*^9, 
   3.802791779151884*^9}, {3.802791864303371*^9, 3.802791873061418*^9}, {
   3.802791962042316*^9, 3.802791992401918*^9}, {3.802792030008149*^9, 
   3.802792109051874*^9}, {3.802792218627563*^9, 3.802792218793157*^9}, {
   3.802792273850437*^9, 3.802792296295671*^9}, {3.8027924010291023`*^9, 
   3.802792483544392*^9}, 3.802861210981307*^9, {3.802861316508362*^9, 
   3.802861357368576*^9}, {3.8028669300200233`*^9, 3.8028669317534447`*^9}, {
   3.802867438415011*^9, 3.8028674585526648`*^9}, {3.804394687691132*^9, 
   3.804394687760652*^9}, {3.804749938324799*^9, 3.804749945150957*^9}, {
   3.80475055572495*^9, 3.804750555837028*^9}, {3.804765084687469*^9, 
   3.80476513845634*^9}, {3.804765201833913*^9, 3.804765220199253*^9}, {
   3.8047652522409*^9, 3.804765264650423*^9}, {3.804765311811633*^9, 
   3.804765562344428*^9}, {3.804766147431567*^9, 3.804766227630797*^9}, {
   3.804766286234791*^9, 3.804766308605136*^9}, {3.8047663534339848`*^9, 
   3.804766354452037*^9}, {3.804766439853477*^9, 3.804766465743203*^9}, {
   3.804766531778639*^9, 3.80476653188992*^9}, {3.80476746123464*^9, 
   3.804767473553545*^9}, {3.8047675129974613`*^9, 3.804767856574337*^9}, {
   3.80476789869788*^9, 3.804767959446685*^9}, {3.804768066304776*^9, 
   3.8047681560828648`*^9}, {3.8047681935827208`*^9, 
   3.8047681966185827`*^9}, {3.804769696628418*^9, 3.804769702614152*^9}, {
   3.804769770510948*^9, 3.804769788749237*^9}, {3.8047707489031153`*^9, 
   3.80477076189818*^9}, {3.804861777217548*^9, 3.804861836914068*^9}, {
   3.804861898403564*^9, 3.804861946659992*^9}, {3.8048619884181623`*^9, 
   3.804861989459176*^9}, {3.804862198238586*^9, 3.804862200178013*^9}, {
   3.804862288156684*^9, 3.804862295142953*^9}, {3.804862397052175*^9, 
   3.804862400167378*^9}, {3.830329215112788*^9, 3.830329215192601*^9}, {
   3.830329302555291*^9, 3.830329321473289*^9}, {3.8303295343103657`*^9, 
   3.830329552706094*^9}, {3.8303295931942997`*^9, 3.830329660082571*^9}, {
   3.830330542718194*^9, 3.8303305455176573`*^9}, {3.830332486158268*^9, 
   3.830332509694296*^9}, {3.830516929846896*^9, 3.830516940433009*^9}, {
   3.83051772802186*^9, 3.830517754376642*^9}, {3.830517856601428*^9, 
   3.830517872134063*^9}, {3.830517927208921*^9, 3.830517961319894*^9}, {
   3.8305184260937643`*^9, 3.83051842618955*^9}, 3.830519782944508*^9, {
   3.830534432324047*^9, 3.830534445463698*^9}, {3.830534475807725*^9, 
   3.83053459530371*^9}, {3.830534646656913*^9, 3.830534661513289*^9}, {
   3.830534694616456*^9, 3.830534695162376*^9}, {3.830534737850263*^9, 
   3.830534754117383*^9}, {3.8309404696283417`*^9, 3.830940469662223*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"39fd79af-113f-430f-9d04-caf211120709"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJzs23lYjH3YP/6EhCQJIYQ2Stoo6xlZiiSEkISisiVJJVole6RNJKRNpdJG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      "], {{{}, {}, {}, {}, {}, {}, {}, {}, {}, 
        {RGBColor[0.9333333333333333, 0.9333333333333333, 0.9333333333333333],
          EdgeForm[None], GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwV1GMXHgQAgNF3tm3btm3btu2thppt26jZrNm2bXvdPtxznl/wJGnaqWrH
oIFAIAjt/o9wgUDiiIFAmwiBQGta0ZIWNKcZTWlCYxrRkAbUpx51qUNtalGT
GlSnGlWpQmUqUZEKlKccZSlDaUpRkhIUpxhFKUJhClGQAuQnH3nJQ25ykZMc
ZCcbWclCZjKRkQykJx1pSUNqUpGSFCQnGUlJQmISkZAExCcecYlDbGIRkxhE
JxpRiUJkIhGRCIQnHGEJQ2hCEZIQBCcYQQlCgF/hA4Gf/OA73/jKFz7ziY98
4D3veMsbXvOKl7zgOc94yhMe84iHPOA+97jLHW5zi5vc4DrXuMoVLnOJi1zg
POc4yxlOc4qTnOA4xzjKEQ7zL/9wiIMcYD/72MsedrOLnexgO9vYyhY2s4mN
/M1fbGA961jLGlazipWsYDnLWMoSFrOIhSxgPvOYyxxmM4uZzGA605jKFCYz
iYlMYDzjGMsYRjOKkfzJH4xgOMMYyu/8xhAGM4iBDKA//ehLH3rTi570oDvd
6EoXOtOJjnSgPe1oSxta04qWtKA5zWhKExrTiIY0oD71qEsdalOLmtSgOtWo
ShUqU4mKVKA85ShLGUpTipKUoDjFKEoRClOIghQgP/nISx5yk4uc5CA72chK
FjKTiYxkID3pSEsaUpOKlKQgOclIShISk4iEJCA+8YhLHGITi5jEIDrRiEoU
IhOJiEQgPOEISxhCE4qQhCA4wQhKEAL88uuf/OA73/jKFz7ziY984D3veMsb
XvOKl7zgOc94yhMe84iHPOA+97jLHW5zi5vc4DrXuMoVLnOJi1zgPOc4yxlO
c4qTnOA4xzjKEQ7zL/9wiIMcYD/72MsedrOLnexgO9vYyhY2s4mN/M1fbGA9
61jLGlazipWsYDnLWMoSFrOIhSxgPvOYyxxmM4uZzGA605jKFCYziYlMYDzj
GMsYRjOKkfzJH4xgOMMYyu/8xhAGM4iBDKA//ehLH3rTi570oDvd6EoXOtOJ
jnSgPe1oSxta04qWtKA5zWhKExrTiIY0oD71qEsdalOLmtSgOtWoShUqU4mK
VKA85ShLGUpTipKUoDjFKEoRClOIghQgP/nISx5yk4uc5CA72chKFjKTiYxk
ID3pSEsaUpOKlKQgOclIShISk4iEJCA+8YhLHGITi5jEIDrRiEoUIhOJiEQg
POEISxhCE4qQhCA4wQhKEP4D7lkzfw==
           
           "]]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, 
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl1WVbEAYUBWAQO1BsUFQUuzsRO8DEbsVGBDuwxe4Ge8ZmxzqNzdiMdfd0
MxbmUhf68uzDe+4vOOdGxCfHJQUGBATsFBk3E0FkJgtZyUZ2cpCTXOQmD8Hk
JR8h5KcABSlEYYpQlFDCKEZxwilBSUoRQWnKEElZylGeClSkEpWpQlWqUZ0a
1KQWtalDXepRnwY0pBGNaUIUTYmmGc1pQUta0Zo2tKUd7Ykhlg50pBOd6UJX
4uhGd3rQk170pg996Ud/BjCQQQxmCPEMZRjDGcFIRjGaBMaQyFiSSGYc45nA
RCYxmSlMZRrTSWEGM5nFbOYwl3nMJ5UFLGQRi1nCUpaxnBWsZBWrWcNa1rGe
DWxkE2mks5ktbGUb29nBTp5gF7vZw16e5Cn2sZ8DHOQQhznCUY5xnKd5hmd5
jud5gRd5iZd5hVd5jROc5BSneZ03OMNZznGeN3mLC1zkEpd5m3d4l/d4nw/4
kI/4mE/4lM/4nC/4kq/4mm/4lu+4wlW+5weucZ0b3ORHfuJnfuEWt7nDXe5x
n1/5jd/5gz/5iwc85G/+4V/+4xEZ5Q8kE0FkJgtZyUZ2cpCTXOQmD8HkJR8h
5KcABSlEYYpQlFDCKEZxwilBSUoRQWnKEElZylGeClSkEpWpQlWqUZ0a1KQW
talDXepRnwY0pBGNaUIUTYmmGc1pQUta0Zo2tKUd7Ykhlg50pBOd6UJX4uhG
d3rQk170pg996Ud/BjCQQQxmCPEMZRjDGcFIRjGaBMaQyFgyxjuZcYxnAhOZ
xGSmMJVpTCeFGcxkFrOZw1zmMZ9UFrCQRSxmCUtZxnJWsJJVrGYNa1nHejaw
kU2kkc5mtrCVbWxnR+D/v+cxKk20JA==
          "]]}, 
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwl1VOwGAgWBNAX27Zt25hYM7Ft27Ymtm3btm3bdjJnaz9OVf/f6r6JGrSt
1CZQQEBAwiABAXOFecxnAQtZxGKWsJRlLGcFK1nFatawlnWsZwMb2cRmtrCV
bWxnBzvZxW72sJd97OcABznEYY5wlGMc5wQnOcVpznCWc5znAhe5xGWucJVr
XOcGN7nFbe5wl3vc5wEPecRjnvCUZzznBS95xWve8JZ3vOcDH/nEZ77wlW98
5wc/+cVv/vzvCIEDAgIRmCAEJRjBCUFIQhGaMIQlHOGJQEQiEZkoRCUa0YlB
TGIRmzjEJR7xSUBCEpGYJCQlGclJQUpSkZo0pCUd6clARjKRmSxkJRvZyUFO
cpGbPOQlH/kpQEEKUZgiFKUYxfmLEpSkFKUpQ1nKUZ4KVKQSf/MPlalCVapR
nRrUpBa1qUNd6lGfBjSkEY1pQlOa0ZwWtKQVrWlDW9rRng50pBOd6UJXutGd
HvSkF73pQ1/60Z8BDGQQgxnCUIYxnBGMZBSjGcNY/mUc45nARCYxmSlMZRrT
mcFMZjGbOcxlHvNZwEIWsZglLGUZy1nBSlaxmjWsZR3r2cBGNrGZLWxlG9vZ
wU52sZs97GUf+znAQQ5xmCMc5RjHOcFJTnGaM5zlHOe5wEUucZkrXOUa17nB
TW5xmzvc5R73ecBDHvGYJzzlGc95wUte8Zo3vOUd7/nARz7xmS985Rvf+cFP
fvGbPwTY4EAEJghBCUZwQhCSUIQmDGEJR3giEJFIRCYKUYlGdGIQk1jEJg5x
iUd8EgT5/w9IRGKSkJRkJCcFKUlFatKQlnSkJwMZyURmspCVbGQnBznJRW7y
kJd85KcABSlEYYpQlGIU5y9KUJJSlKYMZSlHeSpQkUr8zT9UpgpVqUZ1alCT
WtSmDnWpR30a0JBGNKYJTWlGc1rQkla0pg1taUd7OtCRTnSmC13pRnd60JNe
9KYPfelHfwYwkEEMZghDGcZwRjCSUYxmDGP5l3GMZwITmcRkpjCVaUxnBjOZ
xWzmMJd5zGcBC1nEYpawlGUsZwUrWcVq1rCWdaxnAxvZxGa2sJVtbGcHO9nF
bvawl33s5wAHOcRhjnCUYxznBCc5xWnOcJZznOcCF7nEZa5wlWtc5wY3ucVt
7nCXe9znAQ95xGOe8JRnPOcFL3nFa97wlne85wMf+cRnvvCVb3znBz/5xW/+
EBBU/wlMEIISjOCEICShCE0YwhKO8EQgIpGITBSiEo3oxCAmsYhNHOISj/gk
ICGJSEwSkpKM5KQgJalITRrSko70ZCAjmchMFrKSjezkICe5yE0e8pKP/BSg
IIUoTBGKUozi/EUJSlKK0pShLOUoTwUqUom/+YfKVKEq1ahODWpSi9rUoS71
qE8DGtKIxjShKc1oTgta0orWtKEt7WhPBzrSic50oSvd6E4PetKL3vShL/3o
zwAGMojBDGEowxjOCEYyitGMYSz/Mo7xTGAik5jMFKYyjenMYCazmM0c5jKP
+SxgIYtYzBKWsozlrGAlq1jNGtayjvVsYCOb2MwWtrKN7exgJ7vYzR7+A1ny
nrY=
          "]]}, 
        {RGBColor[0.5, 0, 0.5], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwN09OCGAYAALBbudq2bdu2bdu2bXO1bdu2bdtcHvIJSdCwXcW2/wQEBMQP
HBCwL0hAwH4OcJBDHOYIRznGcU5wklOc5gxnOcd5LnCRS1zmCle5xnVucJNb
3OYOd7nHfR7wkEc85glPecZzXvCSV7zmDW95x3s+8JFPfOYLX/nGd37wk1/8
5g9/CQgaEPAPgQhMEIISjOD8SwhCEorQhCEs4QhPBCISichEISrRiE4MYhKL
2MQhLvGITwISkojEJCEpyUhOClKSitSkIS3pSE8GMpKJzGQhK9nITg5ykovc
5CEv+chPAQpSiMIUoSjFKE4JSlKK0pShLOUoTwUqUonKVKEq1ahODWpSi9rU
oS71qE8DGtKIxjShKc1oTgta0orWtKEt7WhPBzrSic50oSvd6E4PetKL3vSh
L/3ozwAGMojBDGEowxjOCEYyitGMYSzjGM8EJjKJyUxhKtOYzgxmMovZzGEu
/zGP+SxgIYtYzBKWsozlrGAlq1jNGtayjvVsYCOb2MwWtrKN7exgJ7vYzR72
so/9HOAghzjMEY5yjOOc4CSnOM0ZznKO81zgIpe4zBWuco3r3OAmt7jNHe5y
j/s84CGPeMwTnvKM57zgJa94zRve8o73fOAjn/jMF77yje/84Ce/+M0f/hIQ
zH8CEZggBCUYwfmXEIQkFKEJQ1jCEZ4IRCQSkYlCVKIRnRjEJBaxiUNc4hGf
BCQkEYlJQlKSkZwUpCQVqUlDWtKRngxkJBOZyUJWspGdHOQkF7nJQ17ykZ8C
FKQQhSlCUYpRnBKUpBSlKUNZylGeClSkEpWpQlWqUZ0a1KQWtalDXepRnwY0
pBGNaUJTmtGcFrSkFa1pQ1va0Z4OdKQTnelCV7rRnR70pBe96UNf+tGfAQxk
EIMZwlCGMZwRjGQUoxnDWMYxnglMZBKTmcJUpjGdGcxkFrOZw1z+Yx7zWcBC
FrGYJSxlGctZwUpWsZo1rGUd69nARjaxmS1sZRvb2cFOdrGbPexlH/s5wEEO
cZgjHOUYxznBSU5xmjOc5RznucBFLnGZK1zlGte5wU1ucZs73OUe93nAQx7x
mCc85RnPecFLXvGaN7zlHe/5wEc+8ZkvfOUb3/nBT37xmz/8JSC4/wQiMEEI
SjCC8y8hCEkoQhOGsIQjPBGISCQiE4WoRCM6MYhJLGITh7jEIz4JSEgiEpOE
pCQjOSlISSpSk4a0pCM9GchIJjKThaxkIzs5yEkucpOHvOQjPwUoSCEKU4Si
FKM4JShJKUpThrKUozwVqEglKlOFqlSjOjWoSS1qU4e61KM+DWhIIxrThKY0
ozktaEkrWtOGtrSjPR3oSCc604WudKM7PehJL3rTh770oz8DGMggBjOEoQxj
OCMYyShGM4axjGM8E5jIJCYzhalMYzozmMksZjOHufzHPOazgIUsYjFLWMoy
lrOClaxiNWtYyzrWs4GNbGIzW9jKNrazg53sYjd72Ms+9nOAgxziMEc4yjGO
c4KTnOI0ZzjLOc5zgYtc4jJXuMo1rnODm9ziNne4y/+7HKx2
          "]]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwN00OCIAYAALDp2rZt27Zt27Zt2+3atm3btm01hzwhCRu1r9Tun4CAgASB
AwLuBQ8IuM8DHvKIxzzhKc94zgte8orXvOEt73jPBz7yic984Svf+M4PfvKL
3/zhLwEhAgL+IRCBCUJQghGcEIQkFKEJQ1jCEZ4IRCQSkYlCVKIRnRjEJBax
iUNc4hGfBCQkEYlJQlKSkZwUpCQVqUlDWtKRngxkJBOZyUJWspGdHOQkF7nJ
Q17ykZ8CFKQQhSlCUYpRnBKUpBSlKUNZylGeClSkEpWpQlWqUZ0a1KQWtalD
XepRnwY0pBGNaUJTmtGcFrSkFa1pQ1va0Z4OdKQTnelCV7rRnR70pBe96UNf
+tGfAQxkEIMZwlCGMZwRjGQUoxnDWMYxnglMZBKTmcJUpjGdGcxkFrOZw1zm
8S//MZ8FLGQRi1nCUpaxnBWsZBWrWcNa1rGeDWxkE5vZwla2sZ0d7GQXu9nD
XvaxnwMc5BCHOcJRjnGcE5zkFKc5w1nOcZ4LXOQSl7nCVa5xnRvc5Ba3ucNd
7nGfBzzkEY95wlOe8ZwXvOQVr3nDW97xng985BOf+cJXvvGdH/zkF7/5w18C
QvpPIAIThKAEIzghCEkoQhOGsIQjPBGISCQiE4WoRCM6MYhJLGITh7jEIz4J
SEgiEpOEpCQjOSlISSpSk4a0pCM9GchIJjKThaxkIzs5yEkucpOHvOQjPwUo
SCEKU4SiFKM4JShJKUpThrKUozwVqEglKlOFqlSjOjWoSS1qU4e61KM+DWhI
IxrThKY0ozktaEkrWtOGtrSjPR3oSCc604WudKM7PehJL3rTh770oz8DGMgg
BjOEoQxjOCMYyShGM4axjGM8E5jIJCYzhalMYzozmMksZjOHuczjX/5jPgtY
yCIWs4SlLGM5K1jJKlazhrWsYz0b2MgmNrOFrWxjOzvYyS52s4e97GM/BzjI
IQ5zhKMc4zgnOMkpTnOGs5zjPBe4yCUuc4WrXOM6N7jJLW5zh7vc4z4PeMgj
HvOEpzzjOS94ySte84a3vOM9H/jIJz7zha984zs/+MkvfvOHvwSE8p9ABCYI
QQlGcEIQklCEJgxhCUd4IhCRSEQmClGJRnRiEJNYxCYOcYlHfBKQkEQkJglJ
SUZyUpCSVKQmDWlJR3oykJFMZCYLWclGdnKQk1zkJg95yUd+ClCQQhSmCEUp
RnFKUJJSlKYMZSlHeSpQkUpUpgpVqUZ1alCTWtSmDnWpR30a0JBGNKYJTWlG
c1rQkla0pg1taUd7OtCRTnSmC13pRnd60JNe9KYPfelHfwYwkEEMZghDGcZw
RjCSUYxmDGMZx3gmMJFJTGYKU5nGdGYwk1nMZg5zmce//Md8FrCQRSxmCUtZ
xnJWsJJVrGYNa1nHejawkU1sZgtb2cZ2drCTXexmD3vZx34OcJBDHOYIRznG
cU5wklOc5gxnOcd5LnCRS1zmCle5xnVucJNb3OYOd7nHfR7wkEc85glPecZz
XvCSV7zmDW95x3s+8JFPfOYLX/nGd37wk1/85g9/+R9Jhbo2
          "]]}, 
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwN01OiGAYAAMHX2LZt23bS2LZt2zYb27Zt27btpPMxe4NN2LBdxbb/BAQE
JAgsoQMC/iEQgQlCUIIRnBCEJBShCUNYwhGeCEQkEpGJQlSiEZ0YxCQWsYlD
XOIRnwQkJBGJSUJSkpGcFKQkFalJQ1rSkZ4MZCQTmclCVrKRnRzkJBe5yUNe
8pGfAhSkEIUpQlGKUZwSlKQUpSnDv5SlHOWpQEUqUZkqVKUa1alBTWpRmzrU
pR71aUBDGtGYJjSlGc1pQUta0Zo2tKUd7elARzrRmS50pRvd6UFPetGbPvSl
H/0ZwEAGMZghDGUYwxnBSEYxmjGMZRzjmcBEJjGZKUxlGtOZwUxm8R+zmcNc
5jGfBSxkEYtZwlKWsZwVrGQVq1nDWtaxng1sZBOb2cJWtrGdHexkF7vZw172
sZ8DHOQQhznCUY5xnBOc5BSnOcNZznGeC1zkEpe5wlWucZ0b3OQWt7nDXe5x
nwc85BGPecJTnvGcF7zkFa95w1ve8Z4PfOQTn/nCV77xnR/85Be/+cNfAsL4
n0AEJghBCUZwQhCSUIQmDGEJR3giEJFIRCYKUYlGdGIQk1jEJg5xiUd8EpCQ
RCQmCUlJRnJSkJJUpCYNaUlHejKQkUxkJgtZyUZ2cpCTXOQmD3nJR34KUJBC
FKYIRSlGcUpQklKUpgz/UpZylKcCFalEZapQlWpUpwY1qUVt6lCXetSnAQ1p
RGOa0JRmNKcFLWlFa9rQlna0pwMd6URnutCVbnSnBz3pRW/60Jd+9GcAAxnE
YIYwlGEMZwQjGcVoxjCWcYxnAhOZxGSmMJVpTGcGM5nFf8xmDnOZx3wWsJBF
LGYJS1nGclawklWsZg1rWcd6NrCRTWxmC1vZxnZ2sJNd7GYPe9nHfg5wkEMc
5ghHOcZxTnCSU5zmDGc5x3kucJFLXOYKV7nGdW5wk1vc5g53ucd9HvCQRzzm
CU95xnNe8JJXvOYNb3nHez7wkU985gtf+cZ3fvCTX/zmD38JCOt/AhGYIAQl
GMEJQUhCEZowhCUc4YlARCIRmShEJRrRiUFMYhGbOMQlHvFJQEISkZgkJCUZ
yUlBSlKRmjSkJR3pyUBGMpGZLGQlG9nJQU5ykZs85CUf+SlAQQpRmCIUpRjF
KUFJSlGaMvxLWcpRngpUpBKVqUJVqlGdGtSkFrWpQ13qUZ8GNKQRjWlCU5rR
nBa0pBWtaUNb2tGeDnSkE53pQle60Z0e9KQXvelDX/rRnwEMZBCDGcJQhjGc
EYxkFKMZw1jGMZ4JTGQSk5nCVKYxnRnMZBb/MZs5zGUe81nAQhaxmCUsZRnL
WcFKVrGaNaxlHevZwEY2sZktbGUb29nBTnaxmz3sZR/7OcBBDnGYIxzlGMc5
wUlOcZoznOUc57nARS5xmStc5RrXucFNbnGbO9zlHvd5wEMe8ZgnPOUZz3nB
S17xmje85R3v+cBHPvGZL3zlG9/5wU9+8Zs//CUgnP8JRGCCEJRgBCcEIQlF
aMIQlnCEJwIRiURkohCVaEQnBjGJRWziEJd4xOd/zLeoFg==
          "]]}}, {
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}, 
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]}, 
        {RGBColor[0.5, 0, 0.5], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}, 
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}}, {
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}, 
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]}, 
        {RGBColor[0.5, 0, 0.5], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}, 
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}}, {
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}, 
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]}, 
        {RGBColor[0.5, 0, 0.5], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[1.6]}, 
        
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[
         1.6]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}}}], {{}, {}}}, InsetBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(conv\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(fmin\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(FKG\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(OU\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(1\\)]\\)\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[
           GrayLevel[0], 20], FontFamily -> "Arial"}, Background -> Automatic,
          StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "180"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "180"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                   ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "180"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.5, 0, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.33333333333333337`, 0., 0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.5`", ",", "0", ",", "0.5`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.5, 0, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.5, 0, 0.5], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "180"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0.33333333333333337`, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.5, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "180"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  GrayLevel[0], Editable -> False, Selectable -> False], ",", 
                 "20"}], "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.1, 0.3}], ImageScaled[{0, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Epilog->{
     InsetBox[
      BoxData[
       FormBox[
        TagBox[
         FormBox[
          GraphicsBox[{{{}, {{{}, {}, {
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[
                  NCache[
                   Rational[1, 72], 0.013888888888888888`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]], 
                LineBox[CompressedData["
1:eJwtlAlQU1cUhq+ISlFRpuDgUgpaGRjrUGotCsoPrSAWF8DUphQVNVbEoEhc
WCI+ZAlLkIQdq4hAQnAFh6pA61CkiigUK5JqZbR1QawKqAxqtfa8eN9MJvPN
uefcc/7zv+e4dkvwejPGmIx+4v/rqoHfl6z1BmOl/1k3dXq940DijHOho555
vUqI+GlbrhRMSPBqXmCOd/Ew4q4VSxdbI97m+MK/4mRg3rft5zlPwrvz4cRN
16yDpyK218nN4qgcrPS9iiqpM8+PovyCyBpHV8y7tSyrcHM02Pjt39xbPgtK
U71tYIF2HVMU7qhfNMZshmoHWGONZM0jT14/hvL7FXdXecOjtmXH2YNxlJ/i
1Pr0C8SZ7lOCzQmwtanxxRn7lH+CziSA+atuDC/25/cLYB1DHg+qArC/2aE6
OjwRzGFJ9OQ7S3k/e8D6M3rY1CDcfClemASmHPA1vx/M502m/Jny4J8lmOza
/dHIxBS675PkqsoVaDD1mwqm7ulvrZAiROZJFVVgkoJh8bUhvP80sCLZCaEr
FPuKxSed7t+8Tme5ms+TAfZqcE2IIQw32oeW39Flgtkf/dKrcw3XUw1mJ3G6
b7EOE81XWM08mUXxJw0efjLUmebdC2bplD5dvR7SuWLBbLA8W6Pmxvd8fg2Y
PlK/wS0ci93TfcLuEVv8UZ6v2cj10IJ9Lv9g1IsIPAoSFSQOtH1p2CDn+uSA
nW07En4rEmp5z79VA8THi9w+W70Ff5r0ygUbsh6+SxGFGaoJ19uHiJezbInn
Vq5fHtgRtyi7UdG4dMj31LM3xPuOaxq7orme+XTex8r3sAKbqJideQFY5Cv3
ksRtXF/iwr8zm0O3w9JYHjXfspDyO2urPXdwvYnblGnf2e/EYXHc8UVgvbEj
zprHcP2JbQ4EXXkSg6/EchOKwep9z+y9Gcv3QXzbaOhri8NDUe4p+8CuLPrx
cVM83w+xeYtmT4MSGaRex9QfwBwjrQynd+G6aV/ErWMcpKcT4BKa3TTovB+s
Ztw1df1uvj/ijhMfl4YJuEjVJrkegODvFnfqnsD3SXx4WHKqPBEbtY+VmF0C
ofqOauxgIt9vCZjbi9/8d+8BNUcjHwTTSk7OHp3E900sK9FcKUqChJppdigF
e3zEONE5me+f2Nfl7ei6ZFSQesZyYoNPui4ghfuBuGex2d1bKXj+pjOm1+kQ
BI3Aft2eyv1BfLBimt9YFRZkigYgTrtks16v4n4hVoxN/dAnDXl24kBlEJb5
faroTuP+KQNr77q5Mj4dd8X2qik+uCGoe1IGTOUGKD6rZl1fQwZmmZ5ysHPe
fdpVmdxf5RAC/YxNZmokNbaSg4jbVo8UDGruNzpvH775wrIsXKXtS+dWQOhc
aFH4Iov7r4K+RxeuPirbi2mmgsSxMuP5pdncj3RePt1h2utsKMLFBeggKOtu
7/5aw/2pQ+PznRHHjmlwbtCZNqwDq3OZXzxSy/2qp/yyTV+EafG+qUE9Gh33
jzbUa7l/9fBeqZ990TYHYne1LXqwE7YjdFtzuJ8rwbqfFXq05+Dkgb7K8wGV
ELL7rdJn5HJ/Uzw1OCs7PRdmpoEp7t47Z8mDXO53AwT2du4vC/MQbPoAGtB4
LKDhYWUe9z/FhZ7eFot8lInjdhrA8r0GQyLy+ftQBXbUfFzp5Xw8FctJqyB8
67Kp0LWAvx8UV12Gd24B/gceK83M
                 "]]}, {
                Hue[0.9060679774997897, 0.6, 0.6], 
                Directive[
                 PointSize[
                  NCache[
                   Rational[1, 72], 0.013888888888888888`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0.5, 0]], 
                LineBox[CompressedData["
1:eJwtVAlQE1cYfuJRS6v1oIxKrak6IDp4UOUQ7JcWrQoCHoBMtTalIJSiIAYE
ZOgSwBgOgQBCwpWThOpYhwJVQCZeeKGD1FYQbOOoqFUmBUUsh9O36duZnZ1v
3u73/u/Y90lY7PYIG0JIOL3551jtQKd/mBCEjI6NNH2G//FWkDL7Ot25AIyk
RbeIi0JBzMGbvGbsZOsikKQdU0cu7MFhu1MbH6SEg/giW+r1HXs/CiTNT7zO
PhLJzxxXTT0ZAzJvG6keiGbfx4G0JcScvLkf3n8F5pXujwdZmD7qGnwAqVY+
McjqVZbHPgfRtPl9m2XSRJB6+UqLawLjTwLpeftnwMJDWFt/NbG1OgXkhHnu
5FnJSLHulwrysJ7MsjmMMx9nPd92Jg1kke0vCYOpbH8OZJDbuvJhGiouCU7H
R6WD9EWMCaI5No8EXPHdiN/D0tH7L79hBrhrnLhhl4TpzQTpCvY4H5QBhxX3
F09JzwJZGXT+jX8mmq3zHgHZIVmwe2MWvgr3ooxSkFeWsOfCI2z+oyAvGspr
1kqhVPCXDJzP6+681UeZnmyQ9b0u6uUy3Ls1vOOhPgfcgQqDeUk28zMXnFq8
c8uiHMydFDLdpS6P6jnh/2h+Ls5a9R4D6ZUrjXPyEOrJE+aD88gIUMw+xvQX
gNtoTm6cno8t7rLPRY8pDs2xJ5MLmB+F4PwCvJslBXixjXewEKb2pMZcUsj8
kUO4LzBPnFaI3Jgno7UDcpAsh2vxY4XosfpVBG7NsnhpihzLpPbdt4aLYIq5
XVD3Rs78K6b6I1xeJRbhhnpD48vxYnBfbti6ZaiI+VkCYumY0HywGD9QsjmT
jkO4ItZXOFjM/KV4TY5rb1wJbO9q49bZloLMLLlwzFLC/C4FZ5owMXT/cfzE
y51RBqGT35h7/3HmfxlMgn8al8eUwpens1fQPou9vJ+XsjwofimSi6LL8Ddv
90dKkGCfS+XPylg+SnCiU939UQpkU/c6FpaD3PfsCXmqQLc1L4qVktt/RCrh
vDv/wtCSCggPLb2874mS5Ufxt12tDpHluEbZ5q2oBNnjccXcV87ypPjoaF/L
3gp8X9ifijVV4By6HE/3VbB8qyCMl+U37a0EHY5Krobpgw7n3r5Klnc1SNWB
t3aRVQiiw1wSqGB67WEf8aSK5a8CcXqd3B5ZDR11765WBWFsmqvf02rWB7ru
GKKLW63Cq/E7Sc8c1TC1/hx2Raxi/aCYa+1yblBhfQ5fADVI/rBt2ZCK9UUN
UX3n+Ew3NYrn8II0UIVdbyhNVLP+aCBs2OXu/Ksaj/jxTmtgSpgibRtWw0o3
oAGZ718b66HBp9ZLC1VnvWZxsob1i+L4y4cen9Ugw3SdNkgLQf67LnUjGtY3
LURx069ke2nxG00/1FMH89xw39hULeufDkK/yuZvzmmxyEqoA5EELtj9Vsv6
qINpbBY91XQ4GMUHoIeoRdKRxOlYP/UgMm8nxXkdLg4toQnrIbCYJZdt9Kyv
NTBtmv103EeP2dYBayBqSt71RZae9Zdi93MP5G168NPVX6U4Q/aj5Z0a1mcD
RG55nqGba1BXaTG0+VHckmx3M7uG9dsAwdcTPwxor4GNVbABnNsD9EwzsL4b
wW24qRAHGrDdegAaYY7IdJpXaGD9pziorf9GpwEaXu4dIz1fgwdkdkb2P9RC
+N4bt6AQIwZ5utBaCNoTLi4tM7L/g65vV5ZPu2fEf/xN7cU=
                 "]]}}, {{
                Directive[
                 PointSize[
                  NCache[
                   Rational[1, 72], 0.013888888888888888`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {
                Directive[
                 PointSize[
                  NCache[
                   Rational[1, 72], 0.013888888888888888`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0.5, 0]]}}, {{
                Directive[
                 PointSize[
                  NCache[
                   Rational[1, 72], 0.013888888888888888`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {
                Directive[
                 PointSize[
                  NCache[
                   Rational[1, 72], 0.013888888888888888`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0.5, 0]]}, {}, {}, {}}, {{
                Directive[
                 PointSize[
                  NCache[
                   Rational[1, 72], 0.013888888888888888`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {
                Directive[
                 PointSize[
                  NCache[
                   Rational[1, 72], 0.013888888888888888`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0.5, 0]]}, {}, {}, {}}}, {{}, {}}}, {
             InsetBox[
              FormBox[
               
               TemplateBox[{
                "\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(conv\\)]\\)-\\!\\(\\*SubscriptBox[\\(Q\\), \\(1\\)]\\)\"", 
                 "\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(FKG\\)]\\)-\\!\\(\\*SubscriptBox[\\(Q\\), \\(1\\)]\\)\""}, "LineLegend", 
                DisplayFunction -> (FormBox[
                  StyleBox[
                   StyleBox[
                    PaneBox[
                    TagBox[
                    GridBox[{{
                    TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}],
                     "Grid"], Alignment -> Left, AppearanceElements -> None, 
                    ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
                    "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
                   
                    Directive[
                    GrayLevel[0], 16], FontFamily -> "Arial"}, Background -> 
                   Automatic, StripOnInput -> False], TraditionalForm]& ), 
                InterpretationFunction :> (RowBox[{"LineLegend", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"PointSize", "[", 
                    FractionBox["1", "72"], "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"PointSize", "[", 
                    FractionBox["1", "72"], "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[
                    0.6666666666666666, 0.33333333333333337`, 0.], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.5, 0], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{#, ",", #2}], "}"}], ",", 
                    RowBox[{"LegendMarkers", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], 
                    ",", 
                    RowBox[{"Joined", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                    RowBox[{"LabelStyle", "\[Rule]", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", "16"}], "]"}]}], ",", 
                    RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], 
                   "]"}]& ), Editable -> True], TraditionalForm], 
              Scaled[{0.1, 0.7}], 
              ImageScaled[{0, 0.5}], FormatType -> StandardForm, 
              BaseStyle -> {FontSize -> Larger}]}}, {
           DisplayFunction -> Identity, DisplayFunction -> Identity, 
            DisplayFunction -> Identity, AspectRatio -> 
            NCache[GoldenRatio^(-1), 0.6180339887498948], 
            Axes -> {True, True}, AxesLabel -> {None, None}, 
            AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
            Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
               FormBox["\"Q\"", TraditionalForm], None}, {
               FormBox["\"p\"", TraditionalForm], None}}, 
            FrameTicks -> {{{{0.01, 
                 FormBox["0.01`", TraditionalForm]}, {0.02, 
                 FormBox["0.02`", TraditionalForm]}, {0.03, 
                 FormBox["0.03`", TraditionalForm]}, {0.04, 
                 FormBox["0.04`", TraditionalForm]}}, None}, {{{0, 
                 FormBox["0", TraditionalForm]}, {0.01, 
                 FormBox["0.01`", TraditionalForm]}, {0.02, 
                 FormBox["0.02`", TraditionalForm]}, {0.03, 
                 FormBox["0.03`", TraditionalForm]}, {0.04, 
                 FormBox["0.04`", TraditionalForm]}}, None}}, 
            GridLines -> {None, None}, GridLinesStyle -> Directive[
              GrayLevel[0.5, 0.4]], LabelStyle -> Directive[
              GrayLevel[0], 16], 
            Method -> {
             "OptimizePlotMarkers" -> True, 
              "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& )}}, 
            PlotRange -> {{0, 0.05}, {0, 0.04853861355255562}}, 
            PlotRangeClipping -> True, PlotRangePadding -> {{
               Scaled[0.02], 
               Scaled[0.02]}, {
               Scaled[0.02], 
               Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
          TraditionalForm], 
         InterpretTemplate[Legended[
           Graphics[{{}, {{{}, {}, {
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[
                  Rational[1, 72]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]], 
                Line[CompressedData["
1:eJwtlAlQU1cUhq+ISlFRpuDgUgpaGRjrUGotCsoPrSAWF8DUphQVNVbEoEhc
WCI+ZAlLkIQdq4hAQnAFh6pA61CkiigUK5JqZbR1QawKqAxqtfa8eN9MJvPN
uefcc/7zv+e4dkvwejPGmIx+4v/rqoHfl6z1BmOl/1k3dXq940DijHOho555
vUqI+GlbrhRMSPBqXmCOd/Ew4q4VSxdbI97m+MK/4mRg3rft5zlPwrvz4cRN
16yDpyK218nN4qgcrPS9iiqpM8+PovyCyBpHV8y7tSyrcHM02Pjt39xbPgtK
U71tYIF2HVMU7qhfNMZshmoHWGONZM0jT14/hvL7FXdXecOjtmXH2YNxlJ/i
1Pr0C8SZ7lOCzQmwtanxxRn7lH+CziSA+atuDC/25/cLYB1DHg+qArC/2aE6
OjwRzGFJ9OQ7S3k/e8D6M3rY1CDcfClemASmHPA1vx/M502m/Jny4J8lmOza
/dHIxBS675PkqsoVaDD1mwqm7ulvrZAiROZJFVVgkoJh8bUhvP80sCLZCaEr
FPuKxSed7t+8Tme5ms+TAfZqcE2IIQw32oeW39Flgtkf/dKrcw3XUw1mJ3G6
b7EOE81XWM08mUXxJw0efjLUmebdC2bplD5dvR7SuWLBbLA8W6Pmxvd8fg2Y
PlK/wS0ci93TfcLuEVv8UZ6v2cj10IJ9Lv9g1IsIPAoSFSQOtH1p2CDn+uSA
nW07En4rEmp5z79VA8THi9w+W70Ff5r0ygUbsh6+SxGFGaoJ19uHiJezbInn
Vq5fHtgRtyi7UdG4dMj31LM3xPuOaxq7orme+XTex8r3sAKbqJideQFY5Cv3
ksRtXF/iwr8zm0O3w9JYHjXfspDyO2urPXdwvYnblGnf2e/EYXHc8UVgvbEj
zprHcP2JbQ4EXXkSg6/EchOKwep9z+y9Gcv3QXzbaOhri8NDUe4p+8CuLPrx
cVM83w+xeYtmT4MSGaRex9QfwBwjrQynd+G6aV/ErWMcpKcT4BKa3TTovB+s
Ztw1df1uvj/ijhMfl4YJuEjVJrkegODvFnfqnsD3SXx4WHKqPBEbtY+VmF0C
ofqOauxgIt9vCZjbi9/8d+8BNUcjHwTTSk7OHp3E900sK9FcKUqChJppdigF
e3zEONE5me+f2Nfl7ei6ZFSQesZyYoNPui4ghfuBuGex2d1bKXj+pjOm1+kQ
BI3Aft2eyv1BfLBimt9YFRZkigYgTrtks16v4n4hVoxN/dAnDXl24kBlEJb5
faroTuP+KQNr77q5Mj4dd8X2qik+uCGoe1IGTOUGKD6rZl1fQwZmmZ5ysHPe
fdpVmdxf5RAC/YxNZmokNbaSg4jbVo8UDGruNzpvH775wrIsXKXtS+dWQOhc
aFH4Iov7r4K+RxeuPirbi2mmgsSxMuP5pdncj3RePt1h2utsKMLFBeggKOtu
7/5aw/2pQ+PznRHHjmlwbtCZNqwDq3OZXzxSy/2qp/yyTV+EafG+qUE9Gh33
jzbUa7l/9fBeqZ990TYHYne1LXqwE7YjdFtzuJ8rwbqfFXq05+Dkgb7K8wGV
ELL7rdJn5HJ/Uzw1OCs7PRdmpoEp7t47Z8mDXO53AwT2du4vC/MQbPoAGtB4
LKDhYWUe9z/FhZ7eFot8lInjdhrA8r0GQyLy+ftQBXbUfFzp5Xw8FctJqyB8
67Kp0LWAvx8UV12Gd24B/gceK83M
                 "]]}, {
                Hue[0.9060679774997897, 0.6, 0.6], 
                Directive[
                 PointSize[
                  Rational[1, 72]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0.5, 0]], 
                Line[CompressedData["
1:eJwtVAlQE1cYfuJRS6v1oIxKrak6IDp4UOUQ7JcWrQoCHoBMtTalIJSiIAYE
ZOgSwBgOgQBCwpWThOpYhwJVQCZeeKGD1FYQbOOoqFUmBUUsh9O36duZnZ1v
3u73/u/Y90lY7PYIG0JIOL3551jtQKd/mBCEjI6NNH2G//FWkDL7Ot25AIyk
RbeIi0JBzMGbvGbsZOsikKQdU0cu7MFhu1MbH6SEg/giW+r1HXs/CiTNT7zO
PhLJzxxXTT0ZAzJvG6keiGbfx4G0JcScvLkf3n8F5pXujwdZmD7qGnwAqVY+
McjqVZbHPgfRtPl9m2XSRJB6+UqLawLjTwLpeftnwMJDWFt/NbG1OgXkhHnu
5FnJSLHulwrysJ7MsjmMMx9nPd92Jg1kke0vCYOpbH8OZJDbuvJhGiouCU7H
R6WD9EWMCaI5No8EXPHdiN/D0tH7L79hBrhrnLhhl4TpzQTpCvY4H5QBhxX3
F09JzwJZGXT+jX8mmq3zHgHZIVmwe2MWvgr3ooxSkFeWsOfCI2z+oyAvGspr
1kqhVPCXDJzP6+681UeZnmyQ9b0u6uUy3Ls1vOOhPgfcgQqDeUk28zMXnFq8
c8uiHMydFDLdpS6P6jnh/2h+Ls5a9R4D6ZUrjXPyEOrJE+aD88gIUMw+xvQX
gNtoTm6cno8t7rLPRY8pDs2xJ5MLmB+F4PwCvJslBXixjXewEKb2pMZcUsj8
kUO4LzBPnFaI3Jgno7UDcpAsh2vxY4XosfpVBG7NsnhpihzLpPbdt4aLYIq5
XVD3Rs78K6b6I1xeJRbhhnpD48vxYnBfbti6ZaiI+VkCYumY0HywGD9QsjmT
jkO4ItZXOFjM/KV4TY5rb1wJbO9q49bZloLMLLlwzFLC/C4FZ5owMXT/cfzE
y51RBqGT35h7/3HmfxlMgn8al8eUwpens1fQPou9vJ+XsjwofimSi6LL8Ddv
90dKkGCfS+XPylg+SnCiU939UQpkU/c6FpaD3PfsCXmqQLc1L4qVktt/RCrh
vDv/wtCSCggPLb2874mS5Ufxt12tDpHluEbZ5q2oBNnjccXcV87ypPjoaF/L
3gp8X9ifijVV4By6HE/3VbB8qyCMl+U37a0EHY5Krobpgw7n3r5Klnc1SNWB
t3aRVQiiw1wSqGB67WEf8aSK5a8CcXqd3B5ZDR11765WBWFsmqvf02rWB7ru
GKKLW63Cq/E7Sc8c1TC1/hx2Raxi/aCYa+1yblBhfQ5fADVI/rBt2ZCK9UUN
UX3n+Ew3NYrn8II0UIVdbyhNVLP+aCBs2OXu/Ksaj/jxTmtgSpgibRtWw0o3
oAGZ718b66HBp9ZLC1VnvWZxsob1i+L4y4cen9Ugw3SdNkgLQf67LnUjGtY3
LURx069ke2nxG00/1FMH89xw39hULeufDkK/yuZvzmmxyEqoA5EELtj9Vsv6
qINpbBY91XQ4GMUHoIeoRdKRxOlYP/UgMm8nxXkdLg4toQnrIbCYJZdt9Kyv
NTBtmv103EeP2dYBayBqSt71RZae9Zdi93MP5G168NPVX6U4Q/aj5Z0a1mcD
RG55nqGba1BXaTG0+VHckmx3M7uG9dsAwdcTPwxor4GNVbABnNsD9EwzsL4b
wW24qRAHGrDdegAaYY7IdJpXaGD9pziorf9GpwEaXu4dIz1fgwdkdkb2P9RC
+N4bt6AQIwZ5utBaCNoTLi4tM7L/g65vV5ZPu2fEf/xN7cU=
                 "]]}}, {{
                Directive[
                 PointSize[
                  Rational[1, 72]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {
                Directive[
                 PointSize[
                  Rational[1, 72]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0.5, 0]]}}, {{
                Directive[
                 PointSize[
                  Rational[1, 72]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {
                Directive[
                 PointSize[
                  Rational[1, 72]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0.5, 0]]}, {}, {}, {}}, {{
                Directive[
                 PointSize[
                  Rational[1, 72]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {
                Directive[
                 PointSize[
                  Rational[1, 72]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0.5, 0]]}, {}, {}, {}}}, {{}, {}}}, {
            DisplayFunction -> Identity, DisplayFunction -> Identity, 
             AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
             AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
             Identity, Frame -> {{True, True}, {True, True}}, 
             FrameLabel -> {{"Q", None}, {"p", None}}, 
             FrameTicks -> {{{0.01, 0.02, 0.03, 0.04}, None}, {{
                0, 0.01, 0.02, 0.03, 0.04}, None}}, GridLines -> {None, None},
              GridLinesStyle -> Directive[
               GrayLevel[0.5, 0.4]], LabelStyle -> Directive[
               GrayLevel[0], 16], 
             Method -> {
              "OptimizePlotMarkers" -> True, 
               "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
             PlotRange -> {{0, 0.05}, {0, 0.04853861355255562}}, 
             PlotRangeClipping -> True, PlotRangePadding -> {{
                Scaled[0.02], 
                Scaled[0.02]}, {
                Scaled[0.02], 
                Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], {
            Placed[
             LineLegend[{
               Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]], 
               Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0.5, 0]]}, {
              "\!\(\*SubscriptBox[\(Q\), \
\(conv\)]\)-\!\(\*SubscriptBox[\(Q\), \(1\)]\)", 
               "\!\(\*SubscriptBox[\(Q\), \
\(FKG\)]\)-\!\(\*SubscriptBox[\(Q\), \(1\)]\)"}, 
              LegendMarkers -> {{False, Automatic}, {False, Automatic}}, 
              Joined -> {True, True}, LabelStyle -> Directive[
                GrayLevel[0], 16], LegendLayout -> "Column"], {
              Scaled[{0.1, 0.7}], {0, 0.5}}, Identity]}]& ], Editable -> True,
          Selectable -> True, SelectWithContents -> False, AutoDelete -> 
         True], TraditionalForm]], {0.3, 1.5}, Automatic, 
      Scaled[0.4]]},
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"Q\"", TraditionalForm], None}, {
      FormBox["\"p\"", TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->Full,
   LabelStyle->Directive[
     GrayLevel[0], 20],
   Method->{
    "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 0.4}, {0, 1.9933964742816594`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, 
      GraphicsComplex[CompressedData["
1:eJzs23lYjH3YP/6EhCQJIYQ2Stoo6xlZiiSEkISisiVJJVole6RNJKRNpdJG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       "], {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {
          EdgeForm[], 
          RGBColor[
          0.9333333333333333, 0.9333333333333333, 0.9333333333333333], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJwV1GMXHgQAgNF3tm3btm3btu2thppt26jZrNm2bXvdPtxznl/wJGnaqWrH
oIFAIAjt/o9wgUDiiIFAmwiBQGta0ZIWNKcZTWlCYxrRkAbUpx51qUNtalGT
GlSnGlWpQmUqUZEKlKccZSlDaUpRkhIUpxhFKUJhClGQAuQnH3nJQ25ykZMc
ZCcbWclCZjKRkQykJx1pSUNqUpGSFCQnGUlJQmISkZAExCcecYlDbGIRkxhE
JxpRiUJkIhGRCIQnHGEJQ2hCEZIQBCcYQQlCgF/hA4Gf/OA73/jKFz7ziY98
4D3veMsbXvOKl7zgOc94yhMe84iHPOA+97jLHW5zi5vc4DrXuMoVLnOJi1zg
POc4yxlOc4qTnOA4xzjKEQ7zL/9wiIMcYD/72MsedrOLnexgO9vYyhY2s4mN
/M1fbGA961jLGlazipWsYDnLWMoSFrOIhSxgPvOYyxxmM4uZzGA605jKFCYz
iYlMYDzjGMsYRjOKkfzJH4xgOMMYyu/8xhAGM4iBDKA//ehLH3rTi570oDvd
6EoXOtOJjnSgPe1oSxta04qWtKA5zWhKExrTiIY0oD71qEsdalOLmtSgOtWo
ShUqU4mKVKA85ShLGUpTipKUoDjFKEoRClOIghQgP/nISx5yk4uc5CA72chK
FjKTiYxkID3pSEsaUpOKlKQgOclIShISk4iEJCA+8YhLHGITi5jEIDrRiEoU
IhOJiEQgPOEISxhCE4qQhCA4wQhKEAL88uuf/OA73/jKFz7ziY984D3veMsb
XvOKl7zgOc94yhMe84iHPOA+97jLHW5zi5vc4DrXuMoVLnOJi1zgPOc4yxlO
c4qTnOA4xzjKEQ7zL/9wiIMcYD/72MsedrOLnexgO9vYyhY2s4mN/M1fbGA9
61jLGlazipWsYDnLWMoSFrOIhSxgPvOYyxxmM4uZzGA605jKFCYziYlMYDzj
GMsYRjOKkfzJH4xgOMMYyu/8xhAGM4iBDKA//ehLH3rTi570oDvd6EoXOtOJ
jnSgPe1oSxta04qWtKA5zWhKExrTiIY0oD71qEsdalOLmtSgOtWoShUqU4mK
VKA85ShLGUpTipKUoDjFKEoRClOIghQgP/nISx5yk4uc5CA72chKFjKTiYxk
ID3pSEsaUpOKlKQgOclIShISk4iEJCA+8YhLHGITi5jEIDrRiEoUIhOJiEQg
POEISxhCE4qQhCA4wQhKEP4D7lkzfw==
             
             "]]}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJwl1WVbEAYUBWAQO1BsUFQUuzsRO8DEbsVGBDuwxe4Ge8ZmxzqNzdiMdfd0
MxbmUhf68uzDe+4vOOdGxCfHJQUGBATsFBk3E0FkJgtZyUZ2cpCTXOQmD8Hk
JR8h5KcABSlEYYpQlFDCKEZxwilBSUoRQWnKEElZylGeClSkEpWpQlWqUZ0a
1KQWtalDXepRnwY0pBGNaUIUTYmmGc1pQUta0Zo2tKUd7Ykhlg50pBOd6UJX
4uhGd3rQk170pg996Ud/BjCQQQxmCPEMZRjDGcFIRjGaBMaQyFiSSGYc45nA
RCYxmSlMZRrTSWEGM5nFbOYwl3nMJ5UFLGQRi1nCUpaxnBWsZBWrWcNa1rGe
DWxkE2mks5ktbGUb29nBTp5gF7vZw16e5Cn2sZ8DHOQQhznCUY5xnKd5hmd5
jud5gRd5iZd5hVd5jROc5BSneZ03OMNZznGeN3mLC1zkEpd5m3d4l/d4nw/4
kI/4mE/4lM/4nC/4kq/4mm/4lu+4wlW+5weucZ0b3ORHfuJnfuEWt7nDXe5x
n1/5jd/5gz/5iwc85G/+4V/+4xEZ5Q8kE0FkJgtZyUZ2cpCTXOQmD8HkJR8h
5KcABSlEYYpQlFDCKEZxwilBSUoRQWnKEElZylGeClSkEpWpQlWqUZ0a1KQW
talDXepRnwY0pBGNaUIUTYmmGc1pQUta0Zo2tKUd7Ykhlg50pBOd6UJX4uhG
d3rQk170pg996Ud/BjCQQQxmCPEMZRjDGcFIRjGaBMaQyFgyxjuZcYxnAhOZ
xGSmMJVpTCeFGcxkFrOZw1zmMZ9UFrCQRSxmCUtZxnJWsJJVrGYNa1nHejaw
kU2kkc5mtrCVbWxnR+D/v+cxKk20JA==
           "]]}, {
          Hue[0.9060679774997897, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwl1VOwGAgWBNAX27Zt25hYM7Ft27Ymtm3btm3bdjJnaz9OVf/f6r6JGrSt
1CZQQEBAwiABAXOFecxnAQtZxGKWsJRlLGcFK1nFatawlnWsZwMb2cRmtrCV
bWxnBzvZxW72sJd97OcABznEYY5wlGMc5wQnOcVpznCWc5znAhe5xGWucJVr
XOcGN7nFbe5wl3vc5wEPecRjnvCUZzznBS95xWve8JZ3vOcDH/nEZ77wlW98
5wc/+cVv/vzvCIEDAgIRmCAEJRjBCUFIQhGaMIQlHOGJQEQiEZkoRCUa0YlB
TGIRmzjEJR7xSUBCEpGYJCQlGclJQUpSkZo0pCUd6clARjKRmSxkJRvZyUFO
cpGbPOQlH/kpQEEKUZgiFKUYxfmLEpSkFKUpQ1nKUZ4KVKQSf/MPlalCVapR
nRrUpBa1qUNd6lGfBjSkEY1pQlOa0ZwWtKQVrWlDW9rRng50pBOd6UJXutGd
HvSkF73pQ1/60Z8BDGQQgxnCUIYxnBGMZBSjGcNY/mUc45nARCYxmSlMZRrT
mcFMZjGbOcxlHvNZwEIWsZglLGUZy1nBSlaxmjWsZR3r2cBGNrGZLWxlG9vZ
wU52sZs97GUf+znAQQ5xmCMc5RjHOcFJTnGaM5zlHOe5wEUucZkrXOUa17nB
TW5xmzvc5R73ecBDHvGYJzzlGc95wUte8Zo3vOUd7/nARz7xmS985Rvf+cFP
fvGbPwTY4EAEJghBCUZwQhCSUIQmDGEJR3giEJFIRCYKUYlGdGIQk1jEJg5x
iUd8EgT5/w9IRGKSkJRkJCcFKUlFatKQlnSkJwMZyURmspCVbGQnBznJRW7y
kJd85KcABSlEYYpQlGIU5y9KUJJSlKYMZSlHeSpQkUr8zT9UpgpVqUZ1alCT
WtSmDnWpR30a0JBGNKYJTWlGc1rQkla0pg1taUd7OtCRTnSmC13pRnd60JNe
9KYPfelHfwYwkEEMZghDGcZwRjCSUYxmDGP5l3GMZwITmcRkpjCVaUxnBjOZ
xWzmMJd5zGcBC1nEYpawlGUsZwUrWcVq1rCWdaxnAxvZxGa2sJVtbGcHO9nF
bvawl33s5wAHOcRhjnCUYxznBCc5xWnOcJZznOcCF7nEZa5wlWtc5wY3ucVt
7nCXe9znAQ95xGOe8JRnPOcFL3nFa97wlne85wMf+cRnvvCVb3znBz/5xW/+
EBBU/wlMEIISjOCEICShCE0YwhKO8EQgIpGITBSiEo3oxCAmsYhNHOISj/gk
ICGJSEwSkpKM5KQgJalITRrSko70ZCAjmchMFrKSjezkICe5yE0e8pKP/BSg
IIUoTBGKUozi/EUJSlKK0pShLOUoTwUqUom/+YfKVKEq1ahODWpSi9rUoS71
qE8DGtKIxjShKc1oTgta0orWtKEt7WhPBzrSic50oSvd6E4PetKL3vShL/3o
zwAGMojBDGEowxjOCEYyitGMYSz/Mo7xTGAik5jMFKYyjenMYCazmM0c5jKP
+SxgIYtYzBKWsozlrGAlq1jNGtayjvVsYCOb2MwWtrKN7exgJ7vYzR7+A1ny
nrY=
           "]]}, {
          Hue[0.1421359549995791, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[0.5, 0, 0.5]], 
          Line[CompressedData["
1:eJwN09OCGAYAALBbudq2bdu2bdu2bXO1bdu2bdtcHvIJSdCwXcW2/wQEBMQP
HBCwL0hAwH4OcJBDHOYIRznGcU5wklOc5gxnOcd5LnCRS1zmCle5xnVucJNb
3OYOd7nHfR7wkEc85glPecZzXvCSV7zmDW95x3s+8JFPfOYLX/nGd37wk1/8
5g9/CQgaEPAPgQhMEIISjOD8SwhCEorQhCEs4QhPBCISichEISrRiE4MYhKL
2MQhLvGITwISkojEJCEpyUhOClKSitSkIS3pSE8GMpKJzGQhK9nITg5ykovc
5CEv+chPAQpSiMIUoSjFKE4JSlKK0pShLOUoTwUqUonKVKEq1ahODWpSi9rU
oS71qE8DGtKIxjShKc1oTgta0orWtKEt7WhPBzrSic50oSvd6E4PetKL3vSh
L/3ozwAGMojBDGEowxjOCEYyitGMYSzjGM8EJjKJyUxhKtOYzgxmMovZzGEu
/zGP+SxgIYtYzBKWsozlrGAlq1jNGtayjvVsYCOb2MwWtrKN7exgJ7vYzR72
so/9HOAghzjMEY5yjOOc4CSnOM0ZznKO81zgIpe4zBWuco3r3OAmt7jNHe5y
j/s84CGPeMwTnvKM57zgJa94zRve8o73fOAjn/jMF77yje/84Ce/+M0f/hIQ
zH8CEZggBCUYwfmXEIQkFKEJQ1jCEZ4IRCQSkYlCVKIRnRjEJBaxiUNc4hGf
BCQkEYlJQlKSkZwUpCQVqUlDWtKRngxkJBOZyUJWspGdHOQkF7nJQ17ykZ8C
FKQQhSlCUYpRnBKUpBSlKUNZylGeClSkEpWpQlWqUZ0a1KQWtalDXepRnwY0
pBGNaUJTmtGcFrSkFa1pQ1va0Z4OdKQTnelCV7rRnR70pBe96UNf+tGfAQxk
EIMZwlCGMZwRjGQUoxnDWMYxnglMZBKTmcJUpjGdGcxkFrOZw1z+Yx7zWcBC
FrGYJSxlGctZwUpWsZo1rGUd69nARjaxmS1sZRvb2cFOdrGbPexlH/s5wEEO
cZgjHOUYxznBSU5xmjOc5RznucBFLnGZK1zlGte5wU1ucZs73OUe93nAQx7x
mCc85RnPecFLXvGaN7zlHe/5wEc+8ZkvfOUb3/nBT37xmz/8JSC4/wQiMEEI
SjCC8y8hCEkoQhOGsIQjPBGISCQiE4WoRCM6MYhJLGITh7jEIz4JSEgiEpOE
pCQjOSlISSpSk4a0pCM9GchIJjKThaxkIzs5yEkucpOHvOQjPwUoSCEKU4Si
FKM4JShJKUpThrKUozwVqEglKlOFqlSjOjWoSS1qU4e61KM+DWhIIxrThKY0
ozktaEkrWtOGtrSjPR3oSCc604WudKM7PehJL3rTh770oz8DGMggBjOEoQxj
OCMYyShGM4axjGM8E5jIJCYzhalMYzozmMksZjOHufzHPOazgIUsYjFLWMoy
lrOClaxiNWtYyzrWs4GNbGIzW9jKNrazg53sYjd72Ms+9nOAgxziMEc4yjGO
c4KTnOI0ZzjLOc5zgYtc4jJXuMo1rnODm9ziNne4y/+7HKx2
           "]]}, {
          Hue[0.37820393249936934`, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0]], 
          Line[CompressedData["
1:eJwN00OCIAYAALDp2rZt27Zt27Zt2+3atm3btm01hzwhCRu1r9Tun4CAgASB
AwLuBQ8IuM8DHvKIxzzhKc94zgte8orXvOEt73jPBz7yic984Svf+M4PfvKL
3/zhLwEhAgL+IRCBCUJQghGcEIQkFKEJQ1jCEZ4IRCQSkYlCVKIRnRjEJBax
iUNc4hGfBCQkEYlJQlKSkZwUpCQVqUlDWtKRngxkJBOZyUJWspGdHOQkF7nJ
Q17ykZ8CFKQQhSlCUYpRnBKUpBSlKUNZylGeClSkEpWpQlWqUZ0a1KQWtalD
XepRnwY0pBGNaUJTmtGcFrSkFa1pQ1va0Z4OdKQTnelCV7rRnR70pBe96UNf
+tGfAQxkEIMZwlCGMZwRjGQUoxnDWMYxnglMZBKTmcJUpjGdGcxkFrOZw1zm
8S//MZ8FLGQRi1nCUpaxnBWsZBWrWcNa1rGeDWxkE5vZwla2sZ0d7GQXu9nD
XvaxnwMc5BCHOcJRjnGcE5zkFKc5w1nOcZ4LXOQSl7nCVa5xnRvc5Ba3ucNd
7nGfBzzkEY95wlOe8ZwXvOQVr3nDW97xng985BOf+cJXvvGdH/zkF7/5w18C
QvpPIAIThKAEIzghCEkoQhOGsIQjPBGISCQiE4WoRCM6MYhJLGITh7jEIz4J
SEgiEpOEpCQjOSlISSpSk4a0pCM9GchIJjKThaxkIzs5yEkucpOHvOQjPwUo
SCEKU4SiFKM4JShJKUpThrKUozwVqEglKlOFqlSjOjWoSS1qU4e61KM+DWhI
IxrThKY0ozktaEkrWtOGtrSjPR3oSCc604WudKM7PehJL3rTh770oz8DGMgg
BjOEoQxjOCMYyShGM4axjGM8E5jIJCYzhalMYzozmMksZjOHuczjX/5jPgtY
yCIWs4SlLGM5K1jJKlazhrWsYz0b2MgmNrOFrWxjOzvYyS52s4e97GM/BzjI
IQ5zhKMc4zgnOMkpTnOGs5zjPBe4yCUuc4WrXOM6N7jJLW5zh7vc4z4PeMgj
HvOEpzzjOS94ySte84a3vOM9H/jIJz7zha984zs/+MkvfvOHvwSE8p9ABCYI
QQlGcEIQklCEJgxhCUd4IhCRSEQmClGJRnRiEJNYxCYOcYlHfBKQkEQkJglJ
SUZyUpCSVKQmDWlJR3oykJFMZCYLWclGdnKQk1zkJg95yUd+ClCQQhSmCEUp
RnFKUJJSlKYMZSlHeSpQkUpUpgpVqUZ1alCTWtSmDnWpR30a0JBGNKYJTWlG
c1rQkla0pg1taUd7OtCRTnSmC13pRnd60JNe9KYPfelHfwYwkEEMZghDGcZw
RjCSUYxmDGMZx3gmMJFJTGYKU5nGdGYwk1nMZg5zmce//Md8FrCQRSxmCUtZ
xnJWsJJVrGYNa1nHejawkU1sZgtb2cZ2drCTXexmD3vZx34OcJBDHOYIRznG
cU5wklOc5gxnOcd5LnCRS1zmCle5xnVucJNb3OYOd7nHfR7wkEc85glPecZz
XvCSV7zmDW95x3s+8JFPfOYLX/nGd37wk1/85g9/+R9Jhbo2
           "]]}, {
          Hue[0.6142719099991583, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwN01OiGAYAAMHX2LZt23bS2LZt2zYb27Zt27btpPMxe4NN2LBdxbb/BAQE
JAgsoQMC/iEQgQlCUIIRnBCEJBShCUNYwhGeCEQkEpGJQlSiEZ0YxCQWsYlD
XOIRnwQkJBGJSUJSkpGcFKQkFalJQ1rSkZ4MZCQTmclCVrKRnRzkJBe5yUNe
8pGfAhSkEIUpQlGKUZwSlKQUpSnDv5SlHOWpQEUqUZkqVKUa1alBTWpRmzrU
pR71aUBDGtGYJjSlGc1pQUta0Zo2tKUd7elARzrRmS50pRvd6UFPetGbPvSl
H/0ZwEAGMZghDGUYwxnBSEYxmjGMZRzjmcBEJjGZKUxlGtOZwUxm8R+zmcNc
5jGfBSxkEYtZwlKWsZwVrGQVq1nDWtaxng1sZBOb2cJWtrGdHexkF7vZw172
sZ8DHOQQhznCUY5xnBOc5BSnOcNZznGeC1zkEpe5wlWucZ0b3OQWt7nDXe5x
nwc85BGPecJTnvGcF7zkFa95w1ve8Z4PfOQTn/nCV77xnR/85Be/+cNfAsL4
n0AEJghBCUZwQhCSUIQmDGEJR3giEJFIRCYKUYlGdGIQk1jEJg5xiUd8EpCQ
RCQmCUlJRnJSkJJUpCYNaUlHejKQkUxkJgtZyUZ2cpCTXOQmD3nJR34KUJBC
FKYIRSlGcUpQklKUpgz/UpZylKcCFalEZapQlWpUpwY1qUVt6lCXetSnAQ1p
RGOa0JRmNKcFLWlFa9rQlna0pwMd6URnutCVbnSnBz3pRW/60Jd+9GcAAxnE
YIYwlGEMZwQjGcVoxjCWcYxnAhOZxGSmMJVpTGcGM5nFf8xmDnOZx3wWsJBF
LGYJS1nGclawklWsZg1rWcd6NrCRTWxmC1vZxnZ2sJNd7GYPe9nHfg5wkEMc
5ghHOcZxTnCSU5zmDGc5x3kucJFLXOYKV7nGdW5wk1vc5g53ucd9HvCQRzzm
CU95xnNe8JJXvOYNb3nHez7wkU985gtf+cZ3fvCTX/zmD38JCOt/AhGYIAQl
GMEJQUhCEZowhCUc4YlARCIRmShEJRrRiUFMYhGbOMQlHvFJQEISkZgkJCUZ
yUlBSlKRmjSkJR3pyUBGMpGZLGQlG9nJQU5ykZs85CUf+SlAQQpRmCIUpRjF
KUFJSlGaMvxLWcpRngpUpBKVqUJVqlGdGtSkFrWpQ13qUZ8GNKQRjWlCU5rR
nBa0pBWtaUNb2tGeDnSkE53pQle60Z0e9KQXvelDX/rRnwEMZBCDGcJQhjGc
EYxkFKMZw1jGMZ4JTGQSk5nCVKYxnRnMZBb/MZs5zGUe81nAQhaxmCUsZRnL
WcFKVrGaNaxlHevZwEY2sZktbGUb29nBTnaxmz3sZR/7OcBBDnGYIxzlGMc5
wUlOcZoznOUc57nARS5xmStc5RrXucFNbnGbO9zlHvd5wEMe8ZgnPOUZz3nB
S17xmje85R3v+cBHPvGZL3zlG9/5wU9+8Zs//CUgnP8JRGCCEJRgBCcEIQlF
aMIQlnCEJwIRiURkohCVaEQnBjGJRWziEJd4xOd/zLeoFg==
           "]]}}, {{
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0], 
           Dashing[{Small, Small}]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[0.5, 0, 0.5]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]]}}, {{
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0], 
           Dashing[{Small, Small}]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[0.5, 0, 0.5]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           GrayLevel[
           0]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}}, {{
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0], 
           Dashing[{Small, Small}]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[0.5, 0, 0.5]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[1.6], 
           GrayLevel[
           0]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}}}], {{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, Epilog -> {
        Inset[
         Legended[
          Graphics[{{}, {{{}, {}, {
               Hue[0.67, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]], 
               Line[CompressedData["
1:eJwtlAlQU1cUhq+ISlFRpuDgUgpaGRjrUGotCsoPrSAWF8DUphQVNVbEoEhc
WCI+ZAlLkIQdq4hAQnAFh6pA61CkiigUK5JqZbR1QawKqAxqtfa8eN9MJvPN
uefcc/7zv+e4dkvwejPGmIx+4v/rqoHfl6z1BmOl/1k3dXq940DijHOho555
vUqI+GlbrhRMSPBqXmCOd/Ew4q4VSxdbI97m+MK/4mRg3rft5zlPwrvz4cRN
16yDpyK218nN4qgcrPS9iiqpM8+PovyCyBpHV8y7tSyrcHM02Pjt39xbPgtK
U71tYIF2HVMU7qhfNMZshmoHWGONZM0jT14/hvL7FXdXecOjtmXH2YNxlJ/i
1Pr0C8SZ7lOCzQmwtanxxRn7lH+CziSA+atuDC/25/cLYB1DHg+qArC/2aE6
OjwRzGFJ9OQ7S3k/e8D6M3rY1CDcfClemASmHPA1vx/M502m/Jny4J8lmOza
/dHIxBS675PkqsoVaDD1mwqm7ulvrZAiROZJFVVgkoJh8bUhvP80sCLZCaEr
FPuKxSed7t+8Tme5ms+TAfZqcE2IIQw32oeW39Flgtkf/dKrcw3XUw1mJ3G6
b7EOE81XWM08mUXxJw0efjLUmebdC2bplD5dvR7SuWLBbLA8W6Pmxvd8fg2Y
PlK/wS0ci93TfcLuEVv8UZ6v2cj10IJ9Lv9g1IsIPAoSFSQOtH1p2CDn+uSA
nW07En4rEmp5z79VA8THi9w+W70Ff5r0ygUbsh6+SxGFGaoJ19uHiJezbInn
Vq5fHtgRtyi7UdG4dMj31LM3xPuOaxq7orme+XTex8r3sAKbqJideQFY5Cv3
ksRtXF/iwr8zm0O3w9JYHjXfspDyO2urPXdwvYnblGnf2e/EYXHc8UVgvbEj
zprHcP2JbQ4EXXkSg6/EchOKwep9z+y9Gcv3QXzbaOhri8NDUe4p+8CuLPrx
cVM83w+xeYtmT4MSGaRex9QfwBwjrQynd+G6aV/ErWMcpKcT4BKa3TTovB+s
Ztw1df1uvj/ijhMfl4YJuEjVJrkegODvFnfqnsD3SXx4WHKqPBEbtY+VmF0C
ofqOauxgIt9vCZjbi9/8d+8BNUcjHwTTSk7OHp3E900sK9FcKUqChJppdigF
e3zEONE5me+f2Nfl7ei6ZFSQesZyYoNPui4ghfuBuGex2d1bKXj+pjOm1+kQ
BI3Aft2eyv1BfLBimt9YFRZkigYgTrtks16v4n4hVoxN/dAnDXl24kBlEJb5
faroTuP+KQNr77q5Mj4dd8X2qik+uCGoe1IGTOUGKD6rZl1fQwZmmZ5ysHPe
fdpVmdxf5RAC/YxNZmokNbaSg4jbVo8UDGruNzpvH775wrIsXKXtS+dWQOhc
aFH4Iov7r4K+RxeuPirbi2mmgsSxMuP5pdncj3RePt1h2utsKMLFBeggKOtu
7/5aw/2pQ+PznRHHjmlwbtCZNqwDq3OZXzxSy/2qp/yyTV+EafG+qUE9Gh33
jzbUa7l/9fBeqZ990TYHYne1LXqwE7YjdFtzuJ8rwbqfFXq05+Dkgb7K8wGV
ELL7rdJn5HJ/Uzw1OCs7PRdmpoEp7t47Z8mDXO53AwT2du4vC/MQbPoAGtB4
LKDhYWUe9z/FhZ7eFot8lInjdhrA8r0GQyLy+ftQBXbUfFzp5Xw8FctJqyB8
67Kp0LWAvx8UV12Gd24B/gceK83M
                "]]}, {
               Hue[0.9060679774997897, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0.5, 0]], 
               Line[CompressedData["
1:eJwtVAlQE1cYfuJRS6v1oIxKrak6IDp4UOUQ7JcWrQoCHoBMtTalIJSiIAYE
ZOgSwBgOgQBCwpWThOpYhwJVQCZeeKGD1FYQbOOoqFUmBUUsh9O36duZnZ1v
3u73/u/Y90lY7PYIG0JIOL3551jtQKd/mBCEjI6NNH2G//FWkDL7Ot25AIyk
RbeIi0JBzMGbvGbsZOsikKQdU0cu7MFhu1MbH6SEg/giW+r1HXs/CiTNT7zO
PhLJzxxXTT0ZAzJvG6keiGbfx4G0JcScvLkf3n8F5pXujwdZmD7qGnwAqVY+
McjqVZbHPgfRtPl9m2XSRJB6+UqLawLjTwLpeftnwMJDWFt/NbG1OgXkhHnu
5FnJSLHulwrysJ7MsjmMMx9nPd92Jg1kke0vCYOpbH8OZJDbuvJhGiouCU7H
R6WD9EWMCaI5No8EXPHdiN/D0tH7L79hBrhrnLhhl4TpzQTpCvY4H5QBhxX3
F09JzwJZGXT+jX8mmq3zHgHZIVmwe2MWvgr3ooxSkFeWsOfCI2z+oyAvGspr
1kqhVPCXDJzP6+681UeZnmyQ9b0u6uUy3Ls1vOOhPgfcgQqDeUk28zMXnFq8
c8uiHMydFDLdpS6P6jnh/2h+Ls5a9R4D6ZUrjXPyEOrJE+aD88gIUMw+xvQX
gNtoTm6cno8t7rLPRY8pDs2xJ5MLmB+F4PwCvJslBXixjXewEKb2pMZcUsj8
kUO4LzBPnFaI3Jgno7UDcpAsh2vxY4XosfpVBG7NsnhpihzLpPbdt4aLYIq5
XVD3Rs78K6b6I1xeJRbhhnpD48vxYnBfbti6ZaiI+VkCYumY0HywGD9QsjmT
jkO4ItZXOFjM/KV4TY5rb1wJbO9q49bZloLMLLlwzFLC/C4FZ5owMXT/cfzE
y51RBqGT35h7/3HmfxlMgn8al8eUwpens1fQPou9vJ+XsjwofimSi6LL8Ddv
90dKkGCfS+XPylg+SnCiU939UQpkU/c6FpaD3PfsCXmqQLc1L4qVktt/RCrh
vDv/wtCSCggPLb2874mS5Ufxt12tDpHluEbZ5q2oBNnjccXcV87ypPjoaF/L
3gp8X9ifijVV4By6HE/3VbB8qyCMl+U37a0EHY5Krobpgw7n3r5Klnc1SNWB
t3aRVQiiw1wSqGB67WEf8aSK5a8CcXqd3B5ZDR11765WBWFsmqvf02rWB7ru
GKKLW63Cq/E7Sc8c1TC1/hx2Raxi/aCYa+1yblBhfQ5fADVI/rBt2ZCK9UUN
UX3n+Ew3NYrn8II0UIVdbyhNVLP+aCBs2OXu/Ksaj/jxTmtgSpgibRtWw0o3
oAGZ718b66HBp9ZLC1VnvWZxsob1i+L4y4cen9Ugw3SdNkgLQf67LnUjGtY3
LURx069ke2nxG00/1FMH89xw39hULeufDkK/yuZvzmmxyEqoA5EELtj9Vsv6
qINpbBY91XQ4GMUHoIeoRdKRxOlYP/UgMm8nxXkdLg4toQnrIbCYJZdt9Kyv
NTBtmv103EeP2dYBayBqSt71RZae9Zdi93MP5G168NPVX6U4Q/aj5Z0a1mcD
RG55nqGba1BXaTG0+VHckmx3M7uG9dsAwdcTPwxor4GNVbABnNsD9EwzsL4b
wW24qRAHGrDdegAaYY7IdJpXaGD9pziorf9GpwEaXu4dIz1fgwdkdkb2P9RC
+N4bt6AQIwZ5utBaCNoTLi4tM7L/g65vV5ZPu2fEf/xN7cU=
                "]]}}, {{
               Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}, {
               Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0.5, 0]]}}, {{
               Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}, {
               Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0.5, 0]]}, {}, {}, {}}, {{
               Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}, {
               Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0.5, 0]]}, {}, {}, {}}}, {{}, {}}}, {
           DisplayFunction -> Identity, DisplayFunction -> Identity, 
            AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
            AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
            Identity, Frame -> {{True, True}, {True, True}}, 
            FrameLabel -> {{"Q", None}, {"p", None}}, 
            FrameTicks -> {{{0.01, 0.02, 0.03, 0.04}, None}, {{
               0, 0.01, 0.02, 0.03, 0.04}, None}}, GridLines -> {None, None}, 
            GridLinesStyle -> Directive[
              GrayLevel[0.5, 0.4]], LabelStyle -> Directive[
              GrayLevel[0], 16], 
            Method -> {
             "OptimizePlotMarkers" -> True, 
              "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& )}}, 
            PlotRange -> {{0, 0.05}, {0, 0.04853861355255562}}, 
            PlotRangeClipping -> True, PlotRangePadding -> {{
               Scaled[0.02], 
               Scaled[0.02]}, {
               Scaled[0.02], 
               Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], {
           Placed[
            LineLegend[{
              Directive[
               PointSize[
                Rational[1, 72]], 
               AbsoluteThickness[1.6], 
               RGBColor[1, 0, 0]], 
              Directive[
               PointSize[
                Rational[1, 72]], 
               AbsoluteThickness[1.6], 
               RGBColor[1, 0.5, 0]]}, {
             "\!\(\*SubscriptBox[\(Q\), \(conv\)]\)-\!\(\*SubscriptBox[\(Q\), \
\(1\)]\)", 
              "\!\(\*SubscriptBox[\(Q\), \(FKG\)]\)-\!\(\*SubscriptBox[\(Q\), \
\(1\)]\)"}, LegendMarkers -> {{False, Automatic}, {False, Automatic}}, 
             Joined -> {True, True}, LabelStyle -> Directive[
               GrayLevel[0], 16], LegendLayout -> "Column"], {
             Scaled[{0.1, 0.7}], {0, 0.5}}, Identity]}], {0.3, 1.5}, 
         Automatic, 
         Scaled[0.4]]}, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"Q", None}, {"p", None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> Full, LabelStyle -> Directive[
        GrayLevel[0], 20], 
      Method -> {
       "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 0.4}, {0, 1.9933964742816594`}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], {
     Placed[
      LineLegend[{
        Directive[
         PointSize[
          Rational[1, 180]], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]], 
        Directive[
         PointSize[
          Rational[1, 180]], 
         AbsoluteThickness[1.6], 
         GrayLevel[0], 
         Dashing[{Small, Small}]], 
        Directive[
         PointSize[
          Rational[1, 180]], 
         AbsoluteThickness[1.6], 
         RGBColor[0.5, 0, 0.5]], 
        Directive[
         PointSize[
          Rational[1, 180]], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0.5, 0]], 
        Directive[
         PointSize[
          Rational[1, 180]], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]]}, {
       "\!\(\*SubscriptBox[\(Q\), \(conv\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(fmin\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(FKG\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(OU\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(1\)]\)"}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}, {
         False, Automatic}, {False, Automatic}, {False, Automatic}}, 
       Joined -> {True, True, True, True, True}, LabelStyle -> Directive[
         GrayLevel[0], 20], LegendLayout -> "Column"], {
       Scaled[{0.1, 0.3}], {0, 0.5}}, Identity]}]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.804769789599272*^9, 3.804770762849044*^9, {3.804861815241667*^9, 
   3.804861837480967*^9}, {3.8048619356104116`*^9, 3.8048619568789263`*^9}, 
   3.804861989887542*^9, 3.8048622027993793`*^9, 3.804862296083013*^9, 
   3.804862401637454*^9, 3.8298935312014236`*^9, 3.830327843363246*^9, 
   3.830329285433522*^9, {3.830329538315776*^9, 3.830329553323979*^9}, {
   3.830329606983572*^9, 3.830329660424736*^9}, 3.830330546008637*^9, {
   3.8303324869372883`*^9, 3.8303325102771072`*^9}, 3.8305169424598227`*^9, 
   3.830517790683279*^9, 3.83051789276525*^9, 3.8305179623153143`*^9, 
   3.83051842715971*^9, 3.83051978434426*^9, 3.8305325293848658`*^9, {
   3.830534477995928*^9, 3.8305344968320503`*^9}, {3.8305345375769653`*^9, 
   3.830534557401018*^9}, 3.830534596162335*^9, 3.830534665208357*^9, 
   3.830534701442525*^9, 3.830534755481297*^9, 3.830936377225288*^9, 
   3.830936836591124*^9, {3.830940475125484*^9, 3.830940475841791*^9}, 
   3.830941195837688*^9},
 CellLabel->"Out[125]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"3f649d88-1378-4dc9-a73c-790b7a021c65"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1369, 783},
WindowMargins->{{25, Automatic}, {-53, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 261, 4, 54, "Subsection",ExpressionUUID->"3841e062-0b1d-4d66-923f-d62e703f1b59"],
Cell[686, 21, 38947, 1008, 1753, "Input",ExpressionUUID->"0c3f45c7-92d3-45e7-bdd1-5af160c85df3"]
}, Closed]],
Cell[CellGroupData[{
Cell[39670, 1034, 229, 4, 38, "Subsection",ExpressionUUID->"b9e83223-e30f-403e-80fa-4d4a1329fa23"],
Cell[39902, 1040, 173, 3, 35, "Text",ExpressionUUID->"fbb3ed27-5d5b-49a9-b83e-bfa0f0335643"],
Cell[40078, 1045, 3642, 97, 199, "Input",ExpressionUUID->"5ee62508-21c6-4ea4-838a-a661b54bed04"],
Cell[43723, 1144, 3390, 93, 199, "Input",ExpressionUUID->"75cd595a-8b1e-45ba-85d4-75c4ab9696e0"],
Cell[47116, 1239, 183, 3, 35, "Text",ExpressionUUID->"ce050108-918e-4e4d-a94d-11f59fc8c601"],
Cell[47302, 1244, 1025, 29, 30, "Input",ExpressionUUID->"46af2310-892e-4d17-9f1d-cc5b9959a1f1"],
Cell[48330, 1275, 171, 3, 35, "Text",ExpressionUUID->"f81097d8-8662-4f9f-90a0-7068d2df9104"],
Cell[48504, 1280, 1292, 38, 49, "Input",ExpressionUUID->"c6ffd2cd-b2a5-4862-8327-0630b92291fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49833, 1323, 207, 4, 54, "Subsection",ExpressionUUID->"492ea8e9-853c-4161-9522-ea5a1aca7bd9"],
Cell[50043, 1329, 1409, 33, 30, "Input",ExpressionUUID->"1d6b9ba4-b977-464d-8bb9-8753c5dc9ee5"],
Cell[51455, 1364, 154, 3, 35, "Text",ExpressionUUID->"258310e0-8a9d-4750-b244-38c9bfbe7bc0"],
Cell[51612, 1369, 948, 26, 47, "Input",ExpressionUUID->"25a24002-868b-477e-a143-d6edfa16f371"],
Cell[CellGroupData[{
Cell[52585, 1399, 208, 3, 30, "Input",ExpressionUUID->"e3918241-eed9-43c5-ba46-ceea27412994"],
Cell[52796, 1404, 293, 4, 34, "Output",ExpressionUUID->"9fd6b96e-5c89-46c0-a4cc-eb825a200ee2"]
}, Open  ]],
Cell[53104, 1411, 1491, 36, 52, "Input",ExpressionUUID->"f83ca363-51f7-4c39-b4e6-13fe25001289"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54632, 1452, 319, 5, 54, "Subsection",ExpressionUUID->"960a529b-d8cf-42d9-9ae0-39a29609ce23"],
Cell[54954, 1459, 157, 3, 35, "Text",ExpressionUUID->"4e08b66c-a7fe-4374-b9fa-afa4430a88b4"],
Cell[55114, 1464, 393, 11, 30, "Input",ExpressionUUID->"bf8c2de6-2735-4274-86cd-ab0f02754370"],
Cell[55510, 1477, 206, 4, 35, "Text",ExpressionUUID->"f4bb3a23-8c3f-4536-9d79-52bbe83c0909"],
Cell[55719, 1483, 1142, 36, 30, "Input",ExpressionUUID->"ace2f6d4-0204-4481-b3a3-50741156df78"],
Cell[56864, 1521, 315, 6, 35, "Text",ExpressionUUID->"9a4f9093-6680-4c82-af6a-3d23b0cae318"],
Cell[57182, 1529, 1332, 40, 45, "Input",ExpressionUUID->"414373c4-0f5f-4c1c-93c1-439e4fdd4a7d"],
Cell[58517, 1571, 182, 3, 35, "Text",ExpressionUUID->"30cc43c1-4d24-4ca5-9fa3-de6b4ed97cb6"],
Cell[58702, 1576, 1939, 52, 96, "Input",ExpressionUUID->"dd28d4b8-8a1d-4171-9c4a-96136c6b1f9c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60678, 1633, 167, 3, 54, "Subsection",ExpressionUUID->"6957489a-a81b-4d64-8628-5e6b5173d583"],
Cell[60848, 1638, 1118, 34, 47, "Input",ExpressionUUID->"4fe58ec5-fc39-4dbe-a3d9-e7799865d8d7"],
Cell[61969, 1674, 812, 24, 30, "Input",ExpressionUUID->"701ab492-42e2-4225-8c86-b01b1910d55a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62818, 1703, 221, 4, 54, "Subsection",ExpressionUUID->"0649efbe-1f26-43d5-b1b2-250e307efe47"],
Cell[63042, 1709, 710, 20, 48, "Input",ExpressionUUID->"645afb70-c471-43fe-93f8-c5a67bb7c3a5"],
Cell[63755, 1731, 757, 21, 48, "Input",ExpressionUUID->"459c770e-12fa-4975-8a05-01aa50c84777"],
Cell[64515, 1754, 655, 19, 48, "Input",ExpressionUUID->"a72ce5ef-bf01-4e1c-a5aa-6672c2b97f5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65207, 1778, 156, 3, 54, "Subsection",ExpressionUUID->"52112c7c-0e52-4905-bcc0-c92cc67d2a99"],
Cell[CellGroupData[{
Cell[65388, 1785, 202, 4, 30, "Input",ExpressionUUID->"55ffeebe-8a9c-436c-b56d-481b38ad231c"],
Cell[65593, 1791, 169, 2, 34, "Output",ExpressionUUID->"986ffbd1-e779-453a-8f66-ad96eb36bb68"]
}, Open  ]],
Cell[65777, 1796, 373, 10, 30, "Input",ExpressionUUID->"8bec3403-ad43-4e88-bca2-3978d5da1c27"],
Cell[CellGroupData[{
Cell[66175, 1810, 7422, 156, 194, "Input",ExpressionUUID->"8a666675-b755-45b8-918d-c516e2252ba3",
 InitializationCell->True],
Cell[73600, 1968, 219725, 3992, 738, "Output",ExpressionUUID->"cfd33f60-f15b-48fa-933e-6c5384070ff4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[293374, 5966, 252, 4, 54, "Subsection",ExpressionUUID->"3e8c7ed3-4b7b-4f0b-959f-b77d145267c8"],
Cell[293629, 5972, 299, 7, 49, "Input",ExpressionUUID->"6cafb16d-4bcb-457d-b7f0-e1cc2345b1bd"],
Cell[293931, 5981, 155, 3, 35, "Text",ExpressionUUID->"a8b3b2ad-b37d-4bea-b132-7172f6d1bb72"],
Cell[294089, 5986, 1656, 36, 30, "Input",ExpressionUUID->"906ba4ef-000b-485a-abc5-759824bf118e"],
Cell[295748, 6024, 206, 4, 35, "Text",ExpressionUUID->"23e1accc-f218-48ca-b911-0677bea6f91e"],
Cell[295957, 6030, 3160, 95, 77, "Input",ExpressionUUID->"a5154c72-fe64-416e-a990-7c4ff67fd982"],
Cell[299120, 6127, 315, 6, 35, "Text",ExpressionUUID->"44193bf1-59ad-4bbd-9cb8-fdaba55ee492"],
Cell[299438, 6135, 3488, 101, 77, "Input",ExpressionUUID->"79d9deac-7935-4be9-8a3f-895c79ef46d8"],
Cell[302929, 6238, 459, 9, 35, "Text",ExpressionUUID->"01cc6e66-f7a8-4899-b3bc-c7cb4fb0b619"],
Cell[303391, 6249, 2839, 72, 185, "Input",ExpressionUUID->"d682dc71-9432-46ba-bd44-a86909850e7d"],
Cell[306233, 6323, 163, 3, 35, "Text",ExpressionUUID->"0e52d651-21e3-4799-abd6-c45abde2d6ba"],
Cell[306399, 6328, 1160, 27, 30, "Input",ExpressionUUID->"c89b54a5-288a-4c59-80c8-dc660f430dc8"],
Cell[307562, 6357, 152, 3, 35, "Text",ExpressionUUID->"711a8168-c9cb-455c-abdd-9eba2c5589e9"],
Cell[307717, 6362, 1827, 46, 52, "Input",ExpressionUUID->"ba11f255-2c6b-49b5-a207-ba12532ae404"],
Cell[309547, 6410, 2238, 52, 56, "Input",ExpressionUUID->"365a517e-e6b2-4d3f-b70e-26c61884cd56"],
Cell[311788, 6464, 1474, 32, 50, "Input",ExpressionUUID->"83d17c76-c57b-4ffd-b513-ea417928c317"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313299, 6501, 269, 4, 54, "Subsection",ExpressionUUID->"ad838594-3612-4919-b63c-6f8b7f2a6d1e"],
Cell[313571, 6507, 705, 19, 30, "Input",ExpressionUUID->"397dcc11-5fe2-4f94-b4d1-fdfa7cacc296"],
Cell[314279, 6528, 748, 19, 30, "Input",ExpressionUUID->"1e3e8cf7-7635-4127-b002-94e3336bebf1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315064, 6552, 215, 4, 54, "Subsection",ExpressionUUID->"c3395387-d3df-494b-afcf-4a1a708f8a5c"],
Cell[315282, 6558, 5212, 93, 70, "Input",ExpressionUUID->"971338f5-7a36-4b00-b075-6ec76c7b4c09"],
Cell[320497, 6653, 888, 27, 50, "Input",ExpressionUUID->"6741a4fc-eec4-4bf9-bb56-769d82188e6c"],
Cell[321388, 6682, 718, 18, 30, "Input",ExpressionUUID->"20d2ce2d-702d-4205-9081-1f40c716e833"]
}, Open  ]],
Cell[CellGroupData[{
Cell[322143, 6705, 217, 4, 54, "Subsection",ExpressionUUID->"08a02855-dbff-4586-8808-d8449858eaff"],
Cell[322363, 6711, 1017, 30, 30, "Input",ExpressionUUID->"b877966f-ba14-4277-b95e-f95858be115e"],
Cell[323383, 6743, 512, 14, 30, "Input",ExpressionUUID->"af05a9eb-7ae9-4495-955c-fa9706cd7f77"],
Cell[323898, 6759, 583, 16, 30, "Input",ExpressionUUID->"1001656a-3d9b-4dbb-87c6-136d41cdf5fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324518, 6780, 156, 3, 54, "Subsection",ExpressionUUID->"b38efef0-4d2b-4e18-b066-3ef60f6d5abb"],
Cell[324677, 6785, 357, 10, 30, "Input",ExpressionUUID->"9808cd59-f99a-402e-ac2f-da9f4f41cc6c"],
Cell[CellGroupData[{
Cell[325059, 6799, 7862, 161, 173, "Input",ExpressionUUID->"39fd79af-113f-430f-9d04-caf211120709",
 InitializationCell->True],
Cell[332924, 6962, 344553, 6015, 809, 246160, 4403, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"3f649d88-1378-4dc9-a73c-790b7a021c65"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> plots/code_plots/gad_quantum.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    544380,      13314]
NotebookOptionsPosition[    531205,      13097]
NotebookOutlinePosition[    531541,      13112]
CellTagsIndexPosition[    531498,      13109]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Kraus operators", "Subsection",
 CellChangeTimes->{{3.804749475961586*^9, 
  3.804749478138102*^9}},ExpressionUUID->"40099510-5995-4630-af7a-\
3aa3e158fe6d"],

Cell["Kraus operators without flags", "Text",
 CellChangeTimes->{{3.8046067810851917`*^9, 3.804606813630611*^9}, {
  3.804606971342658*^9, 
  3.804606976177473*^9}},ExpressionUUID->"64844840-9e4f-4667-8897-\
baeba6e5a864"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A1", "[", 
   RowBox[{"y_", ",", "N_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "-", "N"}], "]"}], " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", "y"}], "]"}]}], "}"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.804606912997581*^9, 3.804606923321918*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"27d08ccd-c792-45ae-8c88-de53e06987a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A2", "[", 
   RowBox[{"y_", ",", "N_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"y", 
     RowBox[{"(", 
      RowBox[{"1", "-", "N"}], ")"}]}], "]"}], " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.804606928463098*^9, 3.80460695079451*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"988e94cb-9ade-4376-9d32-0fe17d4b1ed4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A3", "[", 
   RowBox[{"y_", ",", "N_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", "N", "]"}], " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", "y"}], "]"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.804606816097829*^9, 3.804606877455101*^9}, {
  3.804606907731682*^9, 3.804606907864903*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"00458bb6-875b-42c4-a3a5-685ae4adb77f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A4", "[", 
   RowBox[{"y_", ",", "N_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"y", " ", "N"}], "]"}], " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.804606962160262*^9, 3.804606967545919*^9}, {
  3.804608376145508*^9, 3.804608377929949*^9}, {3.804612013380106*^9, 
  3.804612015359627*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"1f1914e5-687c-4fc4-82a9-bcda34595fde"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Input states", "Subsection",
 CellChangeTimes->{{3.804749515413035*^9, 
  3.804749519256233*^9}},ExpressionUUID->"e211f654-302d-42db-93d9-\
f04ff8a0bd71"],

Cell["\<\
input state (diagonal state maximize coherent information for symmetry \
reasons)\
\>", "Text",
 CellChangeTimes->{{3.8302586758006077`*^9, 
  3.83025872341747*^9}},ExpressionUUID->"3fbe6aaa-d65a-4172-bd6e-\
50689ac7ad28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoin", "[", "r_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"1", "-", "r"}]}], "}"}]}], "}"}]}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"2327476c-7729-477e-be07-e094288d0340"],

Cell["purification", "Text",
 CellChangeTimes->{{3.830258728019891*^9, 
  3.830258732555729*^9}},ExpressionUUID->"429eceb8-f7b3-4b48-9451-\
9072e04ec21a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoinpure", "[", "r_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "0", ",", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"r", 
        RowBox[{"(", 
         RowBox[{"1", "-", "r"}], ")"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"r", 
        RowBox[{"(", 
         RowBox[{"1", "-", "r"}], ")"}]}], "]"}], ",", "0", ",", "0", ",", 
      RowBox[{"1", "-", "r"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.804607092087379*^9, 3.8046071946297207`*^9}, {
  3.8046079033490887`*^9, 3.804607903858656*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"a35cee82-cbfa-48d5-80df-93bec8cdf343"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Output states", "Subsection",
 CellChangeTimes->{{3.804749584229776*^9, 
  3.804749595219214*^9}},ExpressionUUID->"790276cf-c709-4907-99b4-\
8085e3544347"],

Cell["Channel with no flags:", "Text",
 CellChangeTimes->{{3.804608348051466*^9, 3.804608353422181*^9}, {
   3.830258602272991*^9, 3.8302586028209887`*^9}, 
   3.830258752805842*^9},ExpressionUUID->"dac2d2cc-f96e-423a-8d4c-\
6c12e7f511d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ad", "[", 
   RowBox[{"y_", ",", "n_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"A1", "[", 
      RowBox[{"y", ",", "n"}], "]"}], ".", 
     RowBox[{"rhoin", "[", "r", "]"}], ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{"A1", "[", 
       RowBox[{"y", ",", "n"}], "]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"A2", "[", 
      RowBox[{"y", ",", "n"}], "]"}], ".", 
     RowBox[{"rhoin", "[", "r", "]"}], ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{"A2", "[", 
       RowBox[{"y", ",", "n"}], "]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"A3", "[", 
      RowBox[{"y", ",", "n"}], "]"}], ".", 
     RowBox[{"rhoin", "[", "r", "]"}], ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{"A3", "[", 
       RowBox[{"y", ",", "n"}], "]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"A4", "[", 
      RowBox[{"y", ",", "n"}], "]"}], ".", 
     RowBox[{"rhoin", "[", "r", "]"}], ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{"A4", "[", 
       RowBox[{"y", ",", "n"}], "]"}], "]"}]}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.804608359255702*^9, 3.804608371883914*^9}, {
  3.804608429309023*^9, 3.804608454030323*^9}, {3.804612303403345*^9, 
  3.804612330057427*^9}, {3.804612437628046*^9, 3.804612446189168*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"a9e8735f-3ace-4a24-a394-5bd8b53f0547"],

Cell["Output of the purification:", "Text",
 CellChangeTimes->{{3.830258741357357*^9, 
  3.830258755741794*^9}},ExpressionUUID->"38dbfc4a-a755-487a-8a3e-\
e0665287f888"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Adpure", "[", 
   RowBox[{"y_", ",", "n_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"A1", "[", 
        RowBox[{"y", ",", "n"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ".", 
     RowBox[{"rhoinpure", "[", "r", "]"}], ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"A1", "[", 
         RowBox[{"y", ",", "n"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"A2", "[", 
        RowBox[{"y", ",", "n"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ".", 
     RowBox[{"rhoinpure", "[", "r", "]"}], ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"A2", "[", 
         RowBox[{"y", ",", "n"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"A3", "[", 
        RowBox[{"y", ",", "n"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ".", 
     RowBox[{"rhoinpure", "[", "r", "]"}], ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"A3", "[", 
         RowBox[{"y", ",", "n"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"A4", "[", 
        RowBox[{"y", ",", "n"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ".", 
     RowBox[{"rhoinpure", "[", "r", "]"}], ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"A4", "[", 
         RowBox[{"y", ",", "n"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8046084656867723`*^9, 3.804608552118984*^9}, {
  3.804612338669528*^9, 3.804612344561179*^9}, {3.804612426874675*^9, 
  3.804612465266*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"f896e0df-ecc0-4af7-b941-2a4f1fe7651b"],

Cell["Channel with orthogonal flags [Wan19]:", "Text",
 CellChangeTimes->{{3.804608560258803*^9, 3.804608563777624*^9}, {
   3.830258590423177*^9, 3.830258658863441*^9}, 3.8302587644521437`*^9, {
   3.8308620961872377`*^9, 
   3.8308620977291603`*^9}},ExpressionUUID->"ac2052d2-db4d-438f-955f-\
9d18aabd1b64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Adx", "[", 
   RowBox[{"y_", ",", "n_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"A1", "[", 
        RowBox[{"y", ",", "n"}], "]"}], ".", 
       RowBox[{"rhoin", "[", "r", "]"}], ".", 
       RowBox[{"Transpose", "[", 
        RowBox[{"A1", "[", 
         RowBox[{"y", ",", "n"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"A2", "[", 
        RowBox[{"y", ",", "n"}], "]"}], ".", 
       RowBox[{"rhoin", "[", "r", "]"}], ".", 
       RowBox[{"Transpose", "[", 
        RowBox[{"A2", "[", 
         RowBox[{"y", ",", "n"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"A3", "[", 
        RowBox[{"y", ",", "n"}], "]"}], ".", 
       RowBox[{"rhoin", "[", "r", "]"}], ".", 
       RowBox[{"Transpose", "[", 
        RowBox[{"A3", "[", 
         RowBox[{"y", ",", "n"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"A4", "[", 
        RowBox[{"y", ",", "n"}], "]"}], ".", 
       RowBox[{"rhoin", "[", "r", "]"}], ".", 
       RowBox[{"Transpose", "[", 
        RowBox[{"A4", "[", 
         RowBox[{"y", ",", "n"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.804608359255702*^9, 3.804608371883914*^9}, {
  3.804608429309023*^9, 3.804608454030323*^9}, {3.804608570148635*^9, 
  3.804608580898213*^9}, {3.804608849970069*^9, 3.8046089220374527`*^9}, {
  3.804609705924343*^9, 3.804609716740285*^9}, {3.804612348395918*^9, 
  3.8046123522575693`*^9}, {3.804612420680809*^9, 3.8046124253144283`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"27fffe93-7c3c-4987-9487-51b29716587f"],

Cell["Output of the purification:", "Text",
 CellChangeTimes->{{3.830258758260756*^9, 
  3.830258762078575*^9}},ExpressionUUID->"b5b99310-f658-426f-a490-\
19c8bd4348eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Adpurex", "[", 
   RowBox[{"y_", ",", "n_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"A1", "[", 
          RowBox[{"y", ",", "n"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ".", 
       RowBox[{"rhoinpure", "[", "r", "]"}], ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"A1", "[", 
           RowBox[{"y", ",", "n"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"A2", "[", 
          RowBox[{"y", ",", "n"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ".", 
       RowBox[{"rhoinpure", "[", "r", "]"}], ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"A2", "[", 
           RowBox[{"y", ",", "n"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"A3", "[", 
          RowBox[{"y", ",", "n"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ".", 
       RowBox[{"rhoinpure", "[", "r", "]"}], ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"A3", "[", 
           RowBox[{"y", ",", "n"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"A4", "[", 
          RowBox[{"y", ",", "n"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ".", 
       RowBox[{"rhoinpure", "[", "r", "]"}], ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"A4", "[", 
           RowBox[{"y", ",", "n"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8046084656867723`*^9, 3.804608552118984*^9}, {
  3.804608587515427*^9, 3.804608601326668*^9}, {3.804608930172402*^9, 
  3.804608989108683*^9}, {3.8046097843434563`*^9, 3.804609794969101*^9}, {
  3.804612355027919*^9, 3.804612362330307*^9}, {3.804612409821909*^9, 
  3.80461241547119*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"b6639be8-1260-4e56-b165-e3fa7731adc9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eigenvalues output", "Subsection",
 CellChangeTimes->{{3.8047496256009493`*^9, 
  3.804749629056176*^9}},ExpressionUUID->"9ca4c770-20ce-4bb8-9958-\
7f64e4309878"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eigen", "[", 
   RowBox[{"y_", ",", "n_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"Eigenvalues", "[", 
   RowBox[{"Ad", "[", 
    RowBox[{"y", ",", "n", ",", "r"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{3.804679329221387*^9, 3.804679394237381*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"4520c0da-52d3-4ca7-9e7a-abab14212456"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eigenx", "[", 
   RowBox[{"y_", ",", "n_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"Eigenvalues", "[", 
   RowBox[{"Adx", "[", 
    RowBox[{"y", ",", "n", ",", "r"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.804609743195407*^9, 3.804609756452137*^9}, 
   3.804610280446475*^9, {3.804610511479176*^9, 3.804610513167306*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"ddf5ba0f-1564-454a-a531-0b7acb0c80bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"eigenpure", "[", 
    RowBox[{"y_", ",", "n_", ",", "r_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", "y"}], ",", 
     RowBox[{"n", " ", "r", " ", "y"}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "y", "+", 
        RowBox[{"n", " ", "y"}], "+", 
        RowBox[{"r", " ", "y"}], "-", 
        RowBox[{"2", " ", "n", " ", "r", " ", "y"}], "-", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "y"}], "+", 
          RowBox[{"2", " ", "n", " ", "y"}], "+", 
          RowBox[{"2", " ", "r", " ", "y"}], "-", 
          RowBox[{"4", " ", "n", " ", "r", " ", "y"}], "+", 
          SuperscriptBox["y", "2"], "-", 
          RowBox[{"2", " ", "n", " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["y", "2"]}], "-", 
          RowBox[{"2", " ", "r", " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{"2", " ", "n", " ", "r", " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["y", "2"]}]}]]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "y", "+", 
        RowBox[{"n", " ", "y"}], "+", 
        RowBox[{"r", " ", "y"}], "-", 
        RowBox[{"2", " ", "n", " ", "r", " ", "y"}], "+", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "y"}], "+", 
          RowBox[{"2", " ", "n", " ", "y"}], "+", 
          RowBox[{"2", " ", "r", " ", "y"}], "-", 
          RowBox[{"4", " ", "n", " ", "r", " ", "y"}], "+", 
          SuperscriptBox["y", "2"], "-", 
          RowBox[{"2", " ", "n", " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["y", "2"]}], "-", 
          RowBox[{"2", " ", "r", " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{"2", " ", "n", " ", "r", " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["y", "2"]}]}]]}], ")"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.804679336863002*^9, 3.8046793595930853`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"9d875234-84f5-4f3f-9372-d3f63bd7c6fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"eigenpurex", "[", 
    RowBox[{"y_", ",", "n_", ",", "r_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", "y"}], ",", 
     RowBox[{"n", " ", "r", " ", "y"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}]}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "y", "+", 
        RowBox[{"r", " ", "y"}]}], ")"}]}], ",", 
     RowBox[{"n", "-", 
      RowBox[{"n", " ", "r", " ", "y"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8046097625139513`*^9, 3.8046097652711267`*^9}, {
   3.804610230038602*^9, 3.804610275437714*^9}, {3.804610505261135*^9, 
   3.804610508323176*^9}, {3.8046105464421883`*^9, 3.804610548542663*^9}, 
   3.80467936365106*^9, 3.8046854458322268`*^9, {3.804685484067358*^9, 
   3.804685485642542*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"34cfe859-4858-46bf-b88e-3f29e68a6d46"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coherent information", "Subsection",
 CellChangeTimes->{{3.8047497361799097`*^9, 3.804749740040093*^9}, 
   3.830258777527979*^9},ExpressionUUID->"ae36c6df-6589-43ee-a4bc-\
ad67985698a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cohx", "[", 
   RowBox[{"y_", ",", "n_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"eigenx", "[", 
         RowBox[{"y", ",", "n", ",", "r"}], "]"}], "[", 
        RowBox[{"[", "s", "]"}], "]"}]}], 
      RowBox[{"Log", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"eigenx", "[", 
          RowBox[{"y", ",", "n", ",", "r"}], "]"}], "[", 
         RowBox[{"[", "s", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"eigenx", "[", 
         RowBox[{"y", ",", "n", ",", "r"}], "]"}], "]"}]}], "}"}]}], "]"}], 
   "-", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"eigenpurex", "[", 
         RowBox[{"y", ",", "n", ",", "r"}], "]"}], "[", 
        RowBox[{"[", "s", "]"}], "]"}]}], 
      RowBox[{"Log", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"eigenpurex", "[", 
          RowBox[{"y", ",", "n", ",", "r"}], "]"}], "[", 
         RowBox[{"[", "s", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"eigenpurex", "[", 
         RowBox[{"y", ",", "n", ",", "r"}], "]"}], "]"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.804609176232421*^9, 3.804609368681334*^9}, {
  3.804609809819549*^9, 3.8046098546677217`*^9}, {3.804610037031382*^9, 
  3.804610048427435*^9}, {3.804610173339505*^9, 3.804610183740468*^9}, {
  3.804610317929433*^9, 3.804610330846487*^9}, {3.804610571973413*^9, 
  3.8046105824945908`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"f8a72138-4138-4635-8c02-1df4ec070619"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coh", "[", 
   RowBox[{"y_", ",", "n_", ",", "r_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"eigen", "[", 
         RowBox[{"y", ",", "n", ",", "r"}], "]"}], "[", 
        RowBox[{"[", "s", "]"}], "]"}]}], 
      RowBox[{"Log", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"eigen", "[", 
          RowBox[{"y", ",", "n", ",", "r"}], "]"}], "[", 
         RowBox[{"[", "s", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"eigen", "[", 
         RowBox[{"y", ",", "n", ",", "r"}], "]"}], "]"}]}], "}"}]}], "]"}], 
   "-", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"eigenpure", "[", 
         RowBox[{"y", ",", "n", ",", "r"}], "]"}], "[", 
        RowBox[{"[", "s", "]"}], "]"}]}], 
      RowBox[{"Log", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"eigenpure", "[", 
          RowBox[{"y", ",", "n", ",", "r"}], "]"}], "[", 
         RowBox[{"[", "s", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"eigenpure", "[", 
         RowBox[{"y", ",", "n", ",", "r"}], "]"}], "]"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.804679309814467*^9, 3.804679320299996*^9}, {
  3.804681947857459*^9, 3.80468195302418*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"3f35d6ce-66a6-4b3a-9af0-70687a957bad"],

Cell["quantum capacity of the amplitude damping channel (N=0)", "Text",
 CellChangeTimes->{{3.8302587912399807`*^9, 
  3.8302588075341187`*^9}},ExpressionUUID->"d2b633bc-f461-4a78-b051-\
edc8da3e708c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qampd", "[", "y_", "]"}], ":=", 
  RowBox[{"NMaximize", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"y", " ", "r", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", ",", 
          RowBox[{"y", " ", "r"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"y", " ", "r"}]}], " ", ")"}], 
        RowBox[{"Log", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", 
           RowBox[{"y", " ", "r"}]}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}], " ", "r", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "y"}], ")"}], " ", "r"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "y"}], ")"}], " ", "r"}]}], " ", ")"}], 
        RowBox[{"Log", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "y"}], ")"}], " ", "r"}]}]}], "]"}]}]}], ",", 
      RowBox[{"0", "<", "r", "<", "1"}]}], "}"}], ",", "r"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.804685007011553*^9, 3.8046851791332407`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"e6d4f7d3-121b-464b-9034-c09dd4b85b27"]
}, Open  ]],

Cell[CellGroupData[{

Cell["GAD N=1/2", "Subsection",
 CellChangeTimes->{{3.80483034455868*^9, 3.804830348943467*^9}, {
  3.80487341912852*^9, 3.804873423616198*^9}, {3.8048787411754847`*^9, 
  3.8048787494613256`*^9}, {3.8049154875507917`*^9, 
  3.804915496229424*^9}},ExpressionUUID->"c1e4c926-d6ed-402a-b375-\
668341564cb2"],

Cell["\<\
For N=1/2 GADC is a Pauli channel, we can use our techniques for Pauli \
channels\
\>", "Text",
 CellChangeTimes->{{3.830258813674636*^9, 
  3.830258844399125*^9}},ExpressionUUID->"c74873c2-21ba-41d0-a53c-\
52ddf908c2a0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f05", "[", 
    RowBox[{"y_", ",", "a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"a", "^", "2"}], "*", 
           RowBox[{"y", "/", "4"}]}], "+", 
          RowBox[{
           RowBox[{"b", "^", "2"}], "*", 
           FractionBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"y", "/", "2"}], "-", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"1", "-", "y"}], "]"}]}], ")"}], "2"]}]}], ")"}], "/", 
        
        FractionBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"y", "/", "2"}], "+", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", "y"}], "]"}]}], ")"}], "2"]}]}], "]"}], ",", 
     RowBox[{"a", "*", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"y", "/", "4"}], "/", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"y", "/", "2"}], "+", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", "y"}], "]"}]}], ")"}], "2"]}], "]"}]}], ",", 
     RowBox[{"a", "*", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"y", "/", "4"}], "/", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"y", "/", "2"}], "+", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", "y"}], "]"}]}], ")"}], "2"]}], "]"}]}], ",", 
     RowBox[{"b", "*", 
      RowBox[{"Sqrt", "[", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"y", "/", "2"}], "-", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", "y"}], "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"y", "/", "2"}], "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", "y"}], "]"}]}], ")"}]], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f15", "[", 
    RowBox[{"a_", ",", "c_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"a", ",", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "-", 
       RowBox[{"a", "^", "2"}], "-", 
       RowBox[{"c", "^", "2"}]}], "]"}], ",", "0", ",", 
     RowBox[{"-", "c"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f25", "[", 
    RowBox[{"a_", ",", "c_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "-", 
       RowBox[{"a", "^", "2"}], "-", 
       RowBox[{"c", "^", "2"}]}], "]"}], ",", 
     RowBox[{"-", "c"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f35", "[", 
    RowBox[{"b_", ",", "c_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"b", ",", "c", ",", "c", ",", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "-", 
       RowBox[{"b", "^", "2"}], "-", 
       RowBox[{"2", 
        RowBox[{"c", "^", "2"}]}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rhogad05", "[", 
    RowBox[{"y_", ",", "a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"y", "/", "2"}], "+", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", "y"}], "]"}]}], ")"}], "2"], 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"f05", "[", 
        RowBox[{"y", ",", "a", ",", "b"}], "]"}], ",", 
       RowBox[{"f05", "[", 
        RowBox[{"y", ",", "a", ",", "b"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"y", "/", "4"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"f15", "[", 
        RowBox[{"a", ",", "c"}], "]"}], ",", 
       RowBox[{"f15", "[", 
        RowBox[{"a", ",", "c"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"y", "/", "4"}], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"f25", "[", 
        RowBox[{"a", ",", "c"}], "]"}], ",", 
       RowBox[{"f25", "[", 
        RowBox[{"a", ",", "c"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"y", "/", "2"}], "-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", "y"}], "]"}]}], ")"}], "2"], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"f35", "[", 
        RowBox[{"b", ",", "c"}], "]"}], ",", 
       RowBox[{"f35", "[", 
        RowBox[{"b", ",", "c"}], "]"}]}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.80478293910533*^9, 3.804782975341611*^9}, {
   3.8047830693060093`*^9, 3.804783074511311*^9}, {3.8047831527550373`*^9, 
   3.8047831537445803`*^9}, {3.804830115768022*^9, 3.8048302134765987`*^9}, {
   3.804830317935987*^9, 3.804830325654756*^9}, {3.8048304812006903`*^9, 
   3.804830514214828*^9}, {3.804830545705641*^9, 3.80483058609042*^9}, {
   3.804830662575594*^9, 3.804830663570518*^9}, 3.8048308596583977`*^9, 
   3.804830958181707*^9, {3.804873490701261*^9, 3.804873690488302*^9}, {
   3.804873748165875*^9, 3.804873752153243*^9}, {3.804873988725408*^9, 
   3.804874009279542*^9}, {3.804874130673974*^9, 3.804874130901518*^9}, {
   3.804878840784498*^9, 3.804878860718779*^9}, {3.80488038791083*^9, 
   3.804880391141247*^9}, {3.804915517527115*^9, 3.8049155335131273`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"ca3e9713-b6dc-4ce3-952c-1ff0ca96faab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigenvalues", "[", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"rhogad05", "[", 
     RowBox[{"y", ",", "a", ",", "a", ",", "0"}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{"0", "<", "a", "<", "1"}], "&&", 
      RowBox[{"0", "<", "y", "<", "1"}]}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.804917454550124*^9, 3.804917458330201*^9}, {
  3.804917493226853*^9, 3.804917499187689*^9}, {3.804917538418173*^9, 
  3.804917567130775*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"0dfb77ef-3a27-434a-8905-3eb553aa7f27"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"y", "-", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", "y"}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["a", "4"], " ", "y"}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["a", "6"], " ", "y"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y"}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y"}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["a", "6"], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", 
         SuperscriptBox["y", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "6"], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", 
         SuperscriptBox["y", "2"]}], "-", 
        SuperscriptBox["y", "3"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["y", "3"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["y", "3"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "6"], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "6"], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SuperscriptBox["y", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SuperscriptBox["y", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SuperscriptBox["y", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["a", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["a", "4"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["a", "4"], " ", "y"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]], " ", "y"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "4"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]], " ", "y"}], "-", 
           SuperscriptBox["y", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "y", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "y"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SqrtBox[
                  RowBox[{"1", "-", "y"}]]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SqrtBox[
                  RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["a", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "-", "y"}]]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"], " ", "y"}], "+", 
              SuperscriptBox["y", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["y", "2"]}]}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["a", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "-", "y"}]]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"], " ", "y"}], "+", 
              SuperscriptBox["y", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["y", "2"]}]}]]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "y", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["a", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "-", "y"}]]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"], " ", "y"}], "+", 
              SuperscriptBox["y", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["y", "2"]}]}]]}]}], ")"}], " ", "#1"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "y", "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "y"}]}], ")"}], " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", "y"}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["a", "4"], " ", "y"}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["a", "6"], " ", "y"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y"}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y"}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["a", "6"], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", 
         SuperscriptBox["y", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "6"], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", 
         SuperscriptBox["y", "2"]}], "-", 
        SuperscriptBox["y", "3"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["y", "3"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["y", "3"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "6"], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "6"], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SuperscriptBox["y", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SuperscriptBox["y", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SuperscriptBox["y", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["a", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["a", "4"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["a", "4"], " ", "y"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]], " ", "y"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "4"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]], " ", "y"}], "-", 
           SuperscriptBox["y", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "y", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "y"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SqrtBox[
                  RowBox[{"1", "-", "y"}]]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SqrtBox[
                  RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["a", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "-", "y"}]]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"], " ", "y"}], "+", 
              SuperscriptBox["y", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["y", "2"]}]}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["a", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "-", "y"}]]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"], " ", "y"}], "+", 
              SuperscriptBox["y", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["y", "2"]}]}]]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "y", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["a", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "-", "y"}]]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"], " ", "y"}], "+", 
              SuperscriptBox["y", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["y", "2"]}]}]]}]}], ")"}], " ", "#1"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "y", "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "y"}]}], ")"}], " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", "y"}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["a", "4"], " ", "y"}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["a", "6"], " ", "y"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y"}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y"}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["a", "6"], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", 
         SuperscriptBox["y", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "6"], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", 
         SuperscriptBox["y", "2"]}], "-", 
        SuperscriptBox["y", "3"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["y", "3"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["y", "3"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "6"], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "6"], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["y", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SuperscriptBox["y", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SqrtBox[
          RowBox[{"1", "-", "y"}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SuperscriptBox["y", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", 
         SuperscriptBox["y", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], " ", "y", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "y"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}]}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["a", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["a", "4"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]]}], "+", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", "y"}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["a", "4"], " ", "y"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]], " ", "y"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "4"], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]], " ", "y"}], "-", 
           SuperscriptBox["y", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "y", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "y"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SqrtBox[
                  RowBox[{"1", "-", "y"}]]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SqrtBox[
                  RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["a", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "-", "y"}]]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"], " ", "y"}], "+", 
              SuperscriptBox["y", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["y", "2"]}]}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", 
            SqrtBox[
             RowBox[{"1", "-", "y"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["a", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "-", "y"}]]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"], " ", "y"}], "+", 
              SuperscriptBox["y", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["y", "2"]}]}]]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]], " ", "y", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["a", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "-", "y"}]]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"], " ", "y"}], "+", 
              SuperscriptBox["y", "2"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["y", "2"]}]}]]}]}], ")"}], " ", "#1"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "y", "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "y"}]}], ")"}], " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.804917511560865*^9, 3.8049175759149837`*^9, 
  3.805545103563653*^9, 3.83026025106399*^9, 3.83093701292034*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"0eb5f3e5-209d-46aa-a824-eb677c4270f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigenvalues", "[", 
  RowBox[{
   RowBox[{"rhogad05", "[", 
    RowBox[{"0.5", ",", "0.1", ",", "0.1", ",", "0"}], "]"}], "//", 
   "FullSimplify"}], "]"}]], "Input",
 CellChangeTimes->{{3.8049176663714533`*^9, 3.804917690313929*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"0864e926-28a3-4aef-a786-2f7010d557a7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7348081922402536`", ",", "0.12375000000000004`", ",", 
   "0.12029957022675886`", ",", "0.02114223753298711`"}], "}"}]], "Output",
 CellChangeTimes->{{3.804917670720646*^9, 3.8049176905115137`*^9}, 
   3.805545103754469*^9, 3.83093701306532*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"6442c74a-5960-4507-87af-9eb360f7fa11"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"eigen05simp", "[", 
    RowBox[{"y_", ",", "a_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"y", "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", "y"}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["a", "4"], " ", "y"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "6"], " ", "y"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y"}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "6"], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", 
           SuperscriptBox["y", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "6"], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", 
           SuperscriptBox["y", "2"]}], "-", 
          SuperscriptBox["y", "3"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["y", "3"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["y", "3"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "6"], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "6"], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["y", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["y", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SuperscriptBox["y", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SuperscriptBox["y", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SuperscriptBox["y", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["a", "4"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["a", "4"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", "y"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["a", "4"], " ", "y"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]], " ", "y"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "4"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]], " ", "y"}], "-", 
             SuperscriptBox["y", "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["y", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["a", "2"]}]], " ", "y", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "y"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"1", "-", "y"}]]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SqrtBox[
                    RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
                  RowBox[{
                   SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["a", "2"]}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 SuperscriptBox["a", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SqrtBox[
                  RowBox[{"1", "-", "y"}]]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["a", "2"], " ", "y"}], "+", 
                SuperscriptBox["y", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["y", "2"]}]}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["a", "2"]}]], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 SuperscriptBox["a", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SqrtBox[
                  RowBox[{"1", "-", "y"}]]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["a", "2"], " ", "y"}], "+", 
                SuperscriptBox["y", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["y", "2"]}]}]]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["a", "2"]}]], " ", "y", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 SuperscriptBox["a", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SqrtBox[
                  RowBox[{"1", "-", "y"}]]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["a", "2"], " ", "y"}], "+", 
                SuperscriptBox["y", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["y", "2"]}]}]]}]}], ")"}], " ", "#1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "y", "-", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}], " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", "y"}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["a", "4"], " ", "y"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "6"], " ", "y"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y"}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "6"], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", 
           SuperscriptBox["y", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "6"], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", 
           SuperscriptBox["y", "2"]}], "-", 
          SuperscriptBox["y", "3"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["y", "3"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["y", "3"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "6"], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "6"], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["y", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["y", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SuperscriptBox["y", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SuperscriptBox["y", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SuperscriptBox["y", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["a", "4"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["a", "4"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", "y"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["a", "4"], " ", "y"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]], " ", "y"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "4"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]], " ", "y"}], "-", 
             SuperscriptBox["y", "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["y", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["a", "2"]}]], " ", "y", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "y"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"1", "-", "y"}]]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SqrtBox[
                    RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
                  RowBox[{
                   SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["a", "2"]}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 SuperscriptBox["a", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SqrtBox[
                  RowBox[{"1", "-", "y"}]]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["a", "2"], " ", "y"}], "+", 
                SuperscriptBox["y", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["y", "2"]}]}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["a", "2"]}]], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 SuperscriptBox["a", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SqrtBox[
                  RowBox[{"1", "-", "y"}]]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["a", "2"], " ", "y"}], "+", 
                SuperscriptBox["y", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["y", "2"]}]}]]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["a", "2"]}]], " ", "y", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 SuperscriptBox["a", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SqrtBox[
                  RowBox[{"1", "-", "y"}]]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["a", "2"], " ", "y"}], "+", 
                SuperscriptBox["y", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["y", "2"]}]}]]}]}], ")"}], " ", "#1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "y", "-", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}], " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", "y"}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["a", "4"], " ", "y"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "6"], " ", "y"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y"}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "6"], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", 
           SuperscriptBox["y", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "6"], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", 
           SuperscriptBox["y", "2"]}], "-", 
          SuperscriptBox["y", "3"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["y", "3"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["y", "3"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "6"], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "6"], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["y", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["y", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SuperscriptBox["y", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SqrtBox[
            RowBox[{"1", "-", "y"}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SuperscriptBox["y", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", 
           SuperscriptBox["y", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]], " ", "y", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y"}], ")"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "y"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "+", 
             SuperscriptBox["y", "2"], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}]}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["a", "4"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["a", "4"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]]}], "+", 
             RowBox[{"4", " ", "y"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", "y"}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["a", "4"], " ", "y"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]], " ", "y"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "4"], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]], " ", "y"}], "-", 
             SuperscriptBox["y", "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["y", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["y", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["a", "2"]}]], " ", "y", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "y"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"1", "-", "y"}]]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SqrtBox[
                    RowBox[{"1", "-", "y"}]]}], "+", "y", "+", 
                  RowBox[{
                   SuperscriptBox["a", "2"], " ", "y"}]}], ")"}]}]]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["a", "2"]}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 SuperscriptBox["a", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SqrtBox[
                  RowBox[{"1", "-", "y"}]]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["a", "2"], " ", "y"}], "+", 
                SuperscriptBox["y", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["y", "2"]}]}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["a", "2"]}]], " ", 
              SqrtBox[
               RowBox[{"1", "-", "y"}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 SuperscriptBox["a", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SqrtBox[
                  RowBox[{"1", "-", "y"}]]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["a", "2"], " ", "y"}], "+", 
                SuperscriptBox["y", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["y", "2"]}]}]]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["a", "2"]}]], " ", "y", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 SuperscriptBox["a", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SqrtBox[
                  RowBox[{"1", "-", "y"}]]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["a", "2"], " ", "y"}], "+", 
                SuperscriptBox["y", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["y", "2"]}]}]]}]}], ")"}], " ", "#1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "y", "-", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "y"}]}], ")"}], " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.80483145878791*^9, 3.804831461319434*^9}, {
   3.804831547277524*^9, 3.8048315481306353`*^9}, 3.8048733296007833`*^9, {
   3.804878801340066*^9, 3.804878801468913*^9}, {3.8048788489593973`*^9, 
   3.804878851229474*^9}, {3.804880402222843*^9, 3.8048804065923033`*^9}, {
   3.804882130748507*^9, 3.8048821659764977`*^9}, {3.804882225481455*^9, 
   3.804882233997861*^9}, {3.804887900652179*^9, 3.804887906408628*^9}, {
   3.8048881542904997`*^9, 3.8048881590122557`*^9}, {3.804917754952826*^9, 
   3.804917755465362*^9}, 3.804917796522132*^9, 3.804917902758545*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"af1d959e-b4a9-40c8-8e97-d918f227a037"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cohp05", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{"NMinimize", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              RowBox[{"eigen05simp", "[", 
               RowBox[{"y", ",", "a"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], 
            RowBox[{"Log", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               RowBox[{"eigen05simp", "[", 
                RowBox[{"y", ",", "a"}], "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"y", "/", "2"}], "+", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"1", "-", "y"}], "]"}]}], ")"}], "2"], 
          RowBox[{"Log", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"y", "/", "2"}], "+", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"1", "-", "y"}], "]"}]}], ")"}], "2"]}], "]"}]}], "+", 
         RowBox[{"2", 
          FractionBox["y", "4"], 
          RowBox[{"Log", "[", 
           RowBox[{"2", ",", 
            FractionBox["y", "4"]}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"y", "/", "2"}], "-", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"1", "-", "y"}], "]"}]}], ")"}], "2"], 
          RowBox[{"Log", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"y", "/", "2"}], "-", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"1", "-", "y"}], "]"}]}], ")"}], "2"]}], "]"}]}]}], 
        ",", 
        RowBox[{
         RowBox[{"0", "<", 
          RowBox[{"a", "^", "2"}], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"a", "^", "2"}], "*", 
             RowBox[{"y", "/", "4"}]}], "+", 
            RowBox[{
             RowBox[{"a", "^", "2"}], "*", 
             FractionBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"y", "/", "2"}], "-", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"1", "-", "y"}], "]"}]}], ")"}], "2"]}]}], ")"}], 
          "<", "1"}]}]}], "}"}], ",", 
      RowBox[{"{", "a", "}"}], ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<RandomSearch\>\"", ",", 
         RowBox[{"\"\<SearchPoints\>\"", "\[Rule]", "100"}]}], "}"}]}]}], 
     "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.804915586558403*^9, 3.804915658616181*^9}, {
   3.804917804343897*^9, 3.804917805944882*^9}, {3.804917857408615*^9, 
   3.8049178852293577`*^9}, 3.804918082415515*^9, {3.8049183764212017`*^9, 
   3.804918377625898*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"29758b1a-1fdd-4a5f-8692-fc2bb45823ef"],

Cell["\<\
By convexity in N of the upper bounds, we can always take as an upper bound \
the weighted average of the quantum capacity for N=0 and N=1/2\
\>", "Text",
 CellChangeTimes->{{3.830258863022813*^9, 3.830258925034382*^9}, {
  3.830516021234302*^9, 
  3.8305160213473473`*^9}},ExpressionUUID->"71862d7a-4be6-417e-857d-\
9e50399d5157"],

Cell[BoxData[
 RowBox[{
  RowBox[{"covhullgad3", "[", 
   RowBox[{"n_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"cohp05", "[", "y", "]"}], 
    FractionBox["n", 
     RowBox[{"1", "/", "2"}]]}], "+", 
   RowBox[{
    RowBox[{
     RowBox[{"qampd", "[", "y", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], 
    FractionBox[
     RowBox[{"(", 
      RowBox[{"n", "-", 
       RowBox[{"1", "/", "2"}]}], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]], " "}]}]}]], "Input",
 CellChangeTimes->{{3.804755274180702*^9, 3.8047553637479486`*^9}, {
  3.804755511128139*^9, 3.804755548152381*^9}, {3.8049173935417337`*^9, 
  3.804917397543743*^9}, {3.8049174299561253`*^9, 3.804917432623125*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"0eb86577-04e9-4357-a61b-2677e36637bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bounds from [KSW20]", "Subsection",
 CellChangeTimes->{{3.830258975560566*^9, 3.830258980432728*^9}, {
  3.830259764659471*^9, 3.830259769083775*^9}, {3.8302598235148287`*^9, 
  3.830259831177369*^9}, {3.8302599346607723`*^9, 3.8302599354004498`*^9}, {
  3.830862044251194*^9, 
  3.830862060908862*^9}},ExpressionUUID->"76175307-0b01-43bc-9e7f-\
87277a3e8dca"],

Cell["data processing bound", "Text",
 CellChangeTimes->{{3.8302597731034327`*^9, 
  3.830259776412775*^9}},ExpressionUUID->"b5eae465-c027-4309-b461-\
f19acb06b2fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qdp1", "[", 
   RowBox[{"y_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"qampd", "[", 
   FractionBox[
    RowBox[{"y", 
     RowBox[{"(", 
      RowBox[{"1", "-", "n"}], ")"}], " "}], 
    RowBox[{"1", "-", 
     RowBox[{"y", " ", "n"}]}]], "]"}]}]], "Input",
 CellChangeTimes->{{3.8302598947429953`*^9, 3.830259931870571*^9}, {
  3.830259964795896*^9, 3.830259969458688*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"5d16bb7f-4857-4bed-bf1f-73a90102bc30"],

Cell["Rains information data", "Text",
 CellChangeTimes->{{3.830259939165463*^9, 
  3.830259951798744*^9}},ExpressionUUID->"68c34844-3a6b-4a25-a9cc-\
0a6c5ac685ab"],

Cell["N=0.1", "Text",
 CellChangeTimes->{{3.830260170315431*^9, 
  3.830260173356512*^9}},ExpressionUUID->"9870eba8-2fe8-4e85-82b2-\
05d7961e6402"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rains01", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0.`", ",", "1.0000000083758829`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.01`", ",", "0.9574924405518401`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.02`", ",", "0.925143451705661`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.03`", ",", "0.8966020092796286`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.04`", ",", "0.8705032120250666`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.05`", ",", "0.8461979162050383`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.06`", ",", "0.8233036081556163`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.07`", ",", "0.8015685967416833`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.08`", ",", "0.7808142750247329`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.09`", ",", "0.7609078094773336`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.1`", ",", "0.7417464082783789`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.11`", ",", "0.7232484821880002`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.12`", ",", "0.7053476776680502`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.13`", ",", "0.6879890542039557`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.14`", ",", "0.6711266343285509`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.15`", ",", "0.6547206528566492`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.16`", ",", "0.6387375650612869`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.17`", ",", "0.6231479689853044`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.18`", ",", "0.6079261137169102`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.19`", ",", "0.593049276563693`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.2`", ",", "0.5784972850365286`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.21`", ",", "0.5642521341423274`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.22`", ",", "0.5502976733801701`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.23`", ",", "0.5366193321442788`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.24`", ",", "0.5232039367020201`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.25`", ",", "0.5100395107635447`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.26`", ",", "0.4971151505054555`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.27`", ",", "0.48442088309251485`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.28`", ",", "0.47194782315800365`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.29`", ",", "0.45968704776763913`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.3`", ",", "0.44763113240125163`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.31`", ",", "0.43577295087995527`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.32`", ",", "0.42410593460844037`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.33`", ",", "0.4126239992763143`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.34`", ",", "0.4013215145339337`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.35000000000000003`", ",", "0.39019326936366006`"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"0.36`", ",", "0.3792344226364205`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.37`", ",", "0.3684404913971876`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.38`", ",", "0.35780731541927646`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.39`", ",", "0.34733102924383774`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.4`", ",", "0.33700805627304375`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.41000000000000003`", ",", "0.32683507791276734`"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"0.42`", ",", "0.3168090268409711`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.43`", ",", "0.3069270644252836`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.44`", ",", "0.2971865746555893`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.45`", ",", "0.2875851555597465`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.46`", ",", "0.27812060206021616`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.47000000000000003`", ",", "0.2687909031961727`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.48`", ",", "0.25959433945299937`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.49`", ",", "0.2505290451535521`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.5`", ",", "0.2415936582720658`"}], "}"}]}], "}"}]}]], "Input",\

 CellChangeTimes->{{3.8302601831012278`*^9, 3.830260185844158*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"685a294c-7afd-4aa4-bd3c-0a26ef691bcd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.0000000083758829`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.9574924405518401`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.925143451705661`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.8966020092796286`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.8705032120250666`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.8461979162050383`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.8233036081556163`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07`", ",", "0.8015685967416833`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.7808142750247329`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "0.7609078094773336`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.7417464082783789`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", "0.7232484821880002`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.7053476776680502`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", "0.6879890542039557`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "0.6711266343285509`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.6547206528566492`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.6387375650612869`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", "0.6231479689853044`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.6079261137169102`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", "0.593049276563693`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.5784972850365286`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21`", ",", "0.5642521341423274`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22`", ",", "0.5502976733801701`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23`", ",", "0.5366193321442788`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24`", ",", "0.5232039367020201`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0.5100395107635447`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26`", ",", "0.4971151505054555`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.27`", ",", "0.48442088309251485`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28`", ",", "0.47194782315800365`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.29`", ",", "0.45968704776763913`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", "0.44763113240125163`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31`", ",", "0.43577295087995527`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32`", ",", "0.42410593460844037`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33`", ",", "0.4126239992763143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.34`", ",", "0.4013215145339337`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35000000000000003`", ",", "0.39019326936366006`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36`", ",", "0.3792344226364205`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.37`", ",", "0.3684404913971876`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.38`", ",", "0.35780731541927646`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.39`", ",", "0.34733102924383774`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "0.33700805627304375`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41000000000000003`", ",", "0.32683507791276734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.42`", ",", "0.3168090268409711`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.43`", ",", "0.3069270644252836`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44`", ",", "0.2971865746555893`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45`", ",", "0.2875851555597465`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46`", ",", "0.27812060206021616`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.47000000000000003`", ",", "0.2687909031961727`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.48`", ",", "0.25959433945299937`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49`", ",", "0.2505290451535521`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0.2415936582720658`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.830260269086182*^9, 3.830937013227147*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"46b92166-3bae-43a3-b926-f24f697a32bc"]
}, Open  ]],

Cell["N = 0.3", "Text",
 CellChangeTimes->{{3.830260165079557*^9, 
  3.830260168650052*^9}},ExpressionUUID->"c6cc79b7-5217-4589-a1af-\
8020c09f7985"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rains03", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0.`", ",", "1.0000000083758829`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.01`", ",", "0.9552014920680878`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.02`", ",", "0.9204102817081796`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.03`", ",", "0.8893810571013698`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.04`", ",", "0.8607865851548956`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.05`", ",", "0.8339976968627291`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.06`", ",", "0.8086445276270501`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.07`", ",", "0.7844831251550815`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.08`", ",", "0.7613413742161523`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.09`", ",", "0.7390904927766118`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.1`", ",", "0.717631259316007`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.11`", ",", "0.6968840514392811`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.12`", ",", "0.6767847756282294`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.13`", ",", "0.6572800245908827`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.14`", ",", "0.6383248636121024`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.15`", ",", "0.6198809961549612`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.16`", ",", "0.6019153971495828`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.17`", ",", "0.5843993719229483`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.18`", ",", "0.5673077453757633`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.19`", ",", "0.5506182891477889`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.2`", ",", "0.5343114563452998`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.21`", ",", "0.5183691240326995`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.22`", ",", "0.5027757800853387`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.23`", ",", "0.4875171212115357`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.24`", ",", "0.4725802041376146`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.25`", ",", "0.45795330627453235`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.26`", ",", "0.44362574067045624`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.27`", ",", "0.4295877593264136`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.28`", ",", "0.41583043850466717`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.29`", ",", "0.4023456050022156`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.3`", ",", "0.3891257449802813`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.31`", ",", "0.3761639548411534`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.32`", ",", "0.36345388613007557`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.33`", ",", "0.3509896818893745`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.34`", ",", "0.33876596610162335`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.35000000000000003`", ",", "0.3267777525952562`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.36`", ",", "0.31502047653242893`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.37`", ",", "0.30348993216740483`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.38`", ",", "0.2921822455962322`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.39`", ",", "0.2810938638287771`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.4`", ",", "0.270221534591762`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.41000000000000003`", ",", "0.25956228512353285`"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"0.42`", ",", "0.24911341734041437`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.43`", ",", "0.2388727854408248`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.44`", ",", "0.2288375317685043`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.45`", ",", "0.2190060290466751`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.46`", ",", "0.20937651523916845`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.47000000000000003`", ",", "0.19994747948284197`"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"0.48`", ",", "0.19071760638626278`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.49`", ",", "0.18168579037623345`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.5`", ",", "0.17285112900144117`"}], "}"}]}], "}"}]}]], "Input",\

 CellChangeTimes->{{3.83026015776332*^9, 3.8302601631525517`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"147ab7c3-a985-4d5c-a604-61701d315df4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.0000000083758829`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.9552014920680878`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.9204102817081796`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.8893810571013698`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.8607865851548956`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.8339976968627291`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.8086445276270501`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07`", ",", "0.7844831251550815`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.7613413742161523`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "0.7390904927766118`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.717631259316007`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", "0.6968840514392811`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.6767847756282294`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", "0.6572800245908827`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "0.6383248636121024`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.6198809961549612`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.6019153971495828`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", "0.5843993719229483`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.5673077453757633`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", "0.5506182891477889`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.5343114563452998`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21`", ",", "0.5183691240326995`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22`", ",", "0.5027757800853387`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23`", ",", "0.4875171212115357`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24`", ",", "0.4725802041376146`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0.45795330627453235`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26`", ",", "0.44362574067045624`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.27`", ",", "0.4295877593264136`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28`", ",", "0.41583043850466717`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.29`", ",", "0.4023456050022156`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", "0.3891257449802813`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31`", ",", "0.3761639548411534`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32`", ",", "0.36345388613007557`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33`", ",", "0.3509896818893745`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.34`", ",", "0.33876596610162335`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35000000000000003`", ",", "0.3267777525952562`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.36`", ",", "0.31502047653242893`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.37`", ",", "0.30348993216740483`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.38`", ",", "0.2921822455962322`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.39`", ",", "0.2810938638287771`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "0.270221534591762`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41000000000000003`", ",", "0.25956228512353285`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.42`", ",", "0.24911341734041437`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.43`", ",", "0.2388727854408248`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44`", ",", "0.2288375317685043`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45`", ",", "0.2190060290466751`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46`", ",", "0.20937651523916845`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.47000000000000003`", ",", "0.19994747948284197`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48`", ",", "0.19071760638626278`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49`", ",", "0.18168579037623345`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0.17285112900144117`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.830260269156097*^9, 3.8309370132450113`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"56d9ca82-3425-49c4-a2d0-89e3e8e5cc70"]
}, Open  ]],

Cell["N=0.5", "Text",
 CellChangeTimes->{{3.830260139600421*^9, 
  3.830260148177265*^9}},ExpressionUUID->"ba557677-ca2a-4812-8cf2-\
7545f918950e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rains05", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0.`", ",", "1.0000000083758829`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.01`", ",", "0.9545374355963495`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.02`", ",", "0.9190396334437335`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.03`", ",", "0.8872946626795438`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.04`", ",", "0.8579868055652946`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.05`", ",", "0.8304926367560178`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.06`", ",", "0.8044458952428455`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.07`", ",", "0.7796052924829944`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.08`", ",", "0.7557997543979889`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.09`", ",", "0.7329020708800014`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.1`", ",", "0.7108130202368699`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.11`", ",", "0.6894543744959725`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.12`", ",", "0.6687621364113314`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.13`", ",", "0.6486832150307205`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.14`", ",", "0.6291728995309138`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.15`", ",", "0.6101930215078128`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.16`", ",", "0.5917106914649228`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.17`", ",", "0.573697270196878`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.18`", ",", "0.5561278399710132`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.19`", ",", "0.5389797216650296`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.2`", ",", "0.5222334254835894`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.21`", ",", "0.5058713003674727`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.22`", ",", "0.4898774902744437`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.23`", ",", "0.4742376850284509`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.24`", ",", "0.45893893319390644`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.25`", ",", "0.44396946495431755`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.26`", ",", "0.4293185566424286`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.27`", ",", "0.41497641617317116`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.28`", ",", "0.4009340799325457`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.29`", ",", "0.38718332797701427`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.3`", ",", "0.37371662066938327`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.31`", ",", "0.3605269922518254`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.32`", ",", "0.3476080651991016`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.33`", ",", "0.3349539536666907`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.34`", ",", "0.3225592356227126`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.35000000000000003`", ",", "0.31041891225924556`"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"0.36`", ",", "0.2985283856390488`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.37`", ",", "0.2868834236858485`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.38`", ",", "0.27548037782689017`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.39`", ",", "0.2643151491280723`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.4`", ",", "0.25338473672857553`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.41000000000000003`", ",", "0.24268640140947473`"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"0.42`", ",", "0.23221699889561487`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.43`", ",", "0.2219743027584795`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.44`", ",", "0.21195609174034402`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.45`", ",", "0.20216043465806277`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.46`", ",", "0.1925855716918794`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.47000000000000003`", ",", "0.18323000236739118`"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"0.48`", ",", "0.1740924276034692`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.49`", ",", "0.16517177432388475`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.5`", ",", "0.15646717518655073`"}], "}"}]}], "}"}]}]], "Input",\

 CellChangeTimes->{{3.830260132939767*^9, 3.8302601352625027`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"bf4b21b0-4991-46f6-9c87-ab50803b8e25"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.0000000083758829`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.9545374355963495`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.9190396334437335`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.8872946626795438`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.8579868055652946`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.8304926367560178`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.8044458952428455`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07`", ",", "0.7796052924829944`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.7557997543979889`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "0.7329020708800014`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.7108130202368699`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", "0.6894543744959725`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.6687621364113314`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", "0.6486832150307205`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "0.6291728995309138`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.6101930215078128`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.5917106914649228`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", "0.573697270196878`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.5561278399710132`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", "0.5389797216650296`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.5222334254835894`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21`", ",", "0.5058713003674727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22`", ",", "0.4898774902744437`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23`", ",", "0.4742376850284509`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24`", ",", "0.45893893319390644`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0.44396946495431755`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26`", ",", "0.4293185566424286`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.27`", ",", "0.41497641617317116`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28`", ",", "0.4009340799325457`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.29`", ",", "0.38718332797701427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", "0.37371662066938327`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31`", ",", "0.3605269922518254`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32`", ",", "0.3476080651991016`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33`", ",", "0.3349539536666907`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.34`", ",", "0.3225592356227126`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35000000000000003`", ",", "0.31041891225924556`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36`", ",", "0.2985283856390488`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.37`", ",", "0.2868834236858485`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.38`", ",", "0.27548037782689017`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.39`", ",", "0.2643151491280723`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "0.25338473672857553`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41000000000000003`", ",", "0.24268640140947473`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.42`", ",", "0.23221699889561487`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.43`", ",", "0.2219743027584795`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44`", ",", "0.21195609174034402`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45`", ",", "0.20216043465806277`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46`", ",", "0.1925855716918794`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.47000000000000003`", ",", "0.18323000236739118`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48`", ",", "0.1740924276034692`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49`", ",", "0.16517177432388475`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0.15646717518655073`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.830260269213481*^9, 3.830937013298093*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"0266e722-296c-4305-b4fa-efcb04c3949c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot N=0.1", "Subsection",
 CellChangeTimes->{{3.8047497849220953`*^9, 3.804749788961335*^9}, {
  3.8049157122330523`*^9, 3.804915717900094*^9}, {3.8049184855128107`*^9, 
  3.8049184856196957`*^9}},ExpressionUUID->"173eb795-2f2e-43d1-98b7-\
75f8e9a84234"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"listcoh1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"y", "\[Equal]", "0"}], ",", "1", ",", 
        RowBox[{"Max", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Maximize", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"coh", "[", 
                 RowBox[{"y", ",", "0.1", ",", "r"}], "]"}], ",", 
                RowBox[{"0", "\[LessEqual]", "r", "\[LessEqual]", "1"}]}], 
               "}"}], ",", "r"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "0"}], "}"}], "]"}]}], 
       "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", "0.5", ",", "0.01"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.804915782929895*^9, 3.8049159048340607`*^9}, {
  3.804915945750475*^9, 3.80491597381143*^9}, {3.804916531594528*^9, 
  3.804916531810732*^9}, {3.8049184876241293`*^9, 3.8049184895925293`*^9}, {
  3.830260473659045*^9, 3.830260474336886*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"5bd5d952-89c8-4ce7-8cc0-a38bb785422b"],

Cell[BoxData[
 TemplateBox[{
  "NMaximize","nnum",
   "\"The function value \\!\\(\\*RowBox[{\\\"Indeterminate\\\"}]\\) is not a \
number at \\!\\(\\*RowBox[{\\\"{\\\", \\\"r\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \\\"0.`\\\", \\\"}\\\"}]\\).\"",2,35,1,
   29964659795695582155,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.80554512568899*^9, 3.830260277303927*^9, 
  3.83026047930226*^9, 3.83093701687849*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"7d919833-3492-45f2-9bae-49a89f8d0a56"],

Cell[BoxData[
 TemplateBox[{
  "NMaximize","nnum",
   "\"The function value \\!\\(\\*RowBox[{\\\"Indeterminate\\\"}]\\) is not a \
number at \\!\\(\\*RowBox[{\\\"{\\\", \\\"r\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \\\"0.`\\\", \\\"}\\\"}]\\).\"",2,35,2,
   29964659795695582155,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.80554512568899*^9, 3.830260277303927*^9, 
  3.83026047930226*^9, 3.830937016978952*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"cc4f6ec8-eeee-4737-bc6d-7e55f1409b1d"],

Cell[BoxData[
 TemplateBox[{
  "NMaximize","nnum",
   "\"The function value \\!\\(\\*RowBox[{\\\"Indeterminate\\\"}]\\) is not a \
number at \\!\\(\\*RowBox[{\\\"{\\\", \\\"r\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \\\"0.`\\\", \\\"}\\\"}]\\).\"",2,35,3,
   29964659795695582155,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.80554512568899*^9, 3.830260277303927*^9, 
  3.83026047930226*^9, 3.8309370171100693`*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"40d03eab-141a-4a69-b2b9-040054323f38"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NMaximize\\\", \\\"::\\\
\", \\\"nnum\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,35,4,29964659795695582155,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.80554512568899*^9, 3.830260277303927*^9, 
  3.83026047930226*^9, 3.830937017159853*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"065f3704-adf3-427f-a3f8-e77ffd2b835d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.9522654980420066`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.9144622824698921`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.8803224271447364`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.8485124925932781`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.8184007539562662`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.7896163963805618`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07`", ",", "0.7619153439365534`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.7351248347475949`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "0.7091162409716758`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.6837901473789014`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", "0.6590674708497974`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.6348838430058233`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", "0.611185883075255`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "0.587928627827448`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.5650737022133858`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.5425879821071822`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", "0.5204425943863269`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.498612154549247`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", "0.47707417553797393`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.4558086025129905`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21`", ",", "0.43479744200010073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22`", ",", "0.4140244629332004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23`", ",", "0.3934749533249258`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24`", ",", "0.3731355206266762`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0.35299392692792797`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26`", ",", "0.3330389524036087`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.27`", ",", "0.3132602821235917`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28`", ",", "0.2936484126853467`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.29`", ",", "0.27419457627080007`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", "0.2548906807981267`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31`", ",", "0.23572926598998054`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32`", ",", "0.2167034766193931`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33`", ",", "0.19780705625913403`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.34`", ",", "0.1790343681539443`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35000000000000003`", ",", "0.16038045552947544`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36`", ",", "0.14184116416199274`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.37`", ",", "0.123413370649127`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.38`", ",", "0.10509540293549488`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.39`", ",", "0.08688783666099531`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "0.06879508940914641`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41000000000000003`", ",", "0.0508288908215237`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.42`", ",", "0.033016801123978146`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.43`", ",", "0.015427259477451383`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.47000000000000003`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.804915977169877*^9, 3.8049185245713367`*^9, 
  3.805545125988927*^9, 3.830260277616767*^9, 3.830260479810671*^9, 
  3.830937017417605*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"e5752a6c-9586-4737-8e02-ba8d3b570777"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"listcohx1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"y", "\[Equal]", "0"}], ",", "1.", ",", 
        RowBox[{"Max", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Maximize", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"cohx", "[", 
                 RowBox[{"y", ",", "0.1", ",", "r"}], "]"}], ",", 
                RowBox[{"0", "\[LessEqual]", "r", "\[LessEqual]", "1"}]}], 
               "}"}], ",", "r"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "0"}], "}"}], "]"}]}], 
       "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", "0.5", ",", "0.01"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.804915982930067*^9, 3.804915984145637*^9}, {
   3.804916075247157*^9, 3.804916082243217*^9}, 3.8049161598291597`*^9, {
   3.8049184912550592`*^9, 3.804918493399186*^9}, {3.804918681969542*^9, 
   3.804918682089808*^9}, {3.830260477087624*^9, 3.830260477200872*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"1d32a251-98c4-4cd7-91ff-83146fef1ef6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.9546430845361755`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.9192553558059593`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.8875542659019143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.8581990086331805`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.830552899370522`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.8042414038833654`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07`", ",", "0.7790174809310205`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.754705906893822`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "0.73117594964859`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.7083263544723496`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", "0.6860764010443425`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.6643602418888295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", "0.6431231427816506`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "0.6223188880630296`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.6019079320711548`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.5818560465137577`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", "0.5621333079477815`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.5427133248158956`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", "0.5235726371607305`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.5046902433476821`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21`", ",", "0.48604722188265764`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22`", ",", "0.46762642556385503`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23`", ",", "0.4494122314365895`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24`", ",", "0.43139033434753343`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0.4135475749557268`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26`", ",", "0.3958717952588432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.27`", ",", "0.3783517162997722`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28`", ",", "0.3609768339072764`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.29`", ",", "0.34373732921496586`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", "0.3266239913776198`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31`", ",", "0.3096281504205871`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32`", ",", "0.29274161855752734`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33`", ",", "0.275956638623449`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.34`", ",", "0.25926583851518475`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35000000000000003`", ",", "0.24266219072580741`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36`", ",", "0.22613897621461987`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.37`", ",", "0.20968975197900247`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.38`", ",", "0.19330832179511653`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.39`", ",", "0.176988709676282`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "0.16072513566462815`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41000000000000003`", ",", "0.1445119936262958`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.42`", ",", "0.12834383076543154`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.43`", ",", "0.11221532860918648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44`", ",", "0.0961212852464361`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45`", ",", "0.08005659862799219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46`", ",", "0.06401625075665593`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.47000000000000003`", ",", "0.04799529261222327`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48`", ",", "0.03198882967003522`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49`", ",", "0.01599200788235272`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "3.3306690738754696`*^-16"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.804915988086194*^9, {3.804916078118911*^9, 3.804916084932728*^9}, {
   3.804916151405528*^9, 3.804916166836062*^9}, 3.804916321018572*^9, 
   3.804918526864007*^9, 3.805545128073161*^9, 3.830260284541834*^9, 
   3.830260484083939*^9, 3.830937021477507*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"68a7ab76-f081-4513-b00d-9a61ee31e25c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"listcohx1diff", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"i", "-", "1"}], ")"}], "*", " ", "0.01"}], " ", ",", 
      RowBox[{
       RowBox[{"listcohx1", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], "-", 
       RowBox[{"listcoh1", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "21"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.804915982930067*^9, 3.804915984145637*^9}, {
   3.804916075247157*^9, 3.804916082243217*^9}, 3.8049161598291597`*^9, {
   3.8049184912550592`*^9, 3.804918493399186*^9}, {3.804918681969542*^9, 
   3.804918682089808*^9}, {3.830260477087624*^9, 3.830260477200872*^9}, {
   3.830260734548044*^9, 3.830260735033312*^9}, {3.830260782583274*^9, 
   3.830260863072671*^9}, {3.830260893753522*^9, 3.8302609210419397`*^9}, {
   3.830260964255731*^9, 3.830261070253809*^9}, 3.8302612231352253`*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"5ebd8dc0-354e-4540-b53e-f3396ff45474"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.0023775864941689706`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.004793073336067155`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.007231838757177922`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.009686516039902449`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.0121521454142558`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.0146250075028036`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07`", ",", "0.017102136994467165`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.019581072146227063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "0.022059708676914203`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.02453620709344817`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", "0.02700893019454509`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.029476398883006127`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", "0.031937259706395604`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "0.03439026023558156`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.03683422985776896`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.03926806440657549`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", "0.041690713561454595`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.044101170266648615`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", "0.046498461622756615`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.0488816408346916`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.830261040341812*^9, 3.8302610705084257`*^9}, 
   3.83026122353701*^9, 3.83093702154572*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"d33c3858-b520-4d34-9ce5-a515ccfddb2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"listconv1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"y", "\[Equal]", "0"}], ",", "1.", ",", 
        RowBox[{"Max", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"covhullgad3", "[", 
            RowBox[{"0.1", ",", "y"}], "]"}], ",", "0"}], "}"}], "]"}]}], 
       "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0.", ",", "0.5", ",", "0.01"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8049172541901283`*^9, 3.8049172848920193`*^9}, {
  3.804918145083391*^9, 3.804918146323039*^9}, {3.8049182280249233`*^9, 
  3.804918232836872*^9}, {3.804918364038117*^9, 3.804918365950453*^9}, {
  3.8049185036651373`*^9, 3.804918505649955*^9}, {3.804918605760643*^9, 
  3.804918605842182*^9}, {3.830260479073217*^9, 3.8302604792246943`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"1e9ee066-3a08-4147-a49b-6b520e3d81d7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.9537135959246532`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.9174823517616094`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.8850045505029651`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.8549326648853486`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.8266264866997526`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.79970937793943`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07`", ",", "0.7739329615127675`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.7491211434469272`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "0.7251426259823816`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.7018957998923357`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", "0.6792997433595035`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.6572885225162297`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", "0.6358074061887692`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "0.6148102533159985`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.594257651612216`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.5741155556576385`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", "0.5543542675396499`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.5349476588016839`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", "0.5158725663506107`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.4971083163270129`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21`", ",", "0.47863634379307435`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22`", ",", "0.46043988530972857`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23`", ",", "0.4425037277488721`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24`", ",", "0.42481400104504435`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0.4073580056738071`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26`", ",", "0.3901240678611778`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.27`", ",", "0.37310141714641026`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28`", ",", "0.35628008211727347`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.29`", ",", "0.3396508010333313`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", "0.3232049447314503`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31`", ",", "0.3069344497270764`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32`", ",", "0.29083175982555465`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33`", ",", "0.2748897748699395`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.34`", ",", "0.25910180549601947`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35000000000000003`", ",", "0.24346153295824394`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36`", ",", "0.22796297324263387`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.37`", ",", "0.21260044480393506`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.38`", ",", "0.19736853936032184`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.39`", ",", "0.18226209525498563`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "0.1672761729536077`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41000000000000003`", ",", "0.15240603229306282`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.42`", ",", "0.13764711113187977`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.43`", ",", "0.1229950050788815`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44`", ",", "0.108445447994993`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45`", ",", "0.09399429297564936`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46`", ",", "0.07963749352994556`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.47000000000000003`", ",", "0.0653710846797021`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.48`", ",", "0.05119116371017464`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49`", ",", "0.03709387031869915`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0.023075365933517063`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.804917280771844*^9, 3.804917307989793*^9}, 
   3.8049174050363417`*^9, 3.80491744085878*^9, 3.8049174741327887`*^9, 
   3.804917772269472*^9, 3.8049178182650843`*^9, 3.804918082911812*^9, {
   3.80491834437228*^9, 3.80491837269632*^9}, 3.804918426063555*^9, 
   3.804918573282134*^9, 3.805545172314295*^9, 3.830260332341955*^9, 
   3.830260573714867*^9, 3.830937111526575*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"3f5c8b86-2720-4ac5-9f2a-89510be09a2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"listconv1diff", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"i", "-", "1"}], ")"}], "*", " ", "0.01"}], " ", ",", 
      RowBox[{
       RowBox[{"listconv1", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], "-", 
       RowBox[{"listcoh1", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "21"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.830261085798252*^9, 3.830261086774213*^9}, {
   3.8302611533145037`*^9, 3.830261154991171*^9}, 3.830261220418675*^9, {
   3.8302612903012743`*^9, 3.8302612941348667`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"8931dc3a-cef4-4b36-b667-062ba7e41fda"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.0014480978826466595`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.0030200692917172756`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.004682123358228707`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.006420172292070481`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.00822573274348637`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.010092981558868175`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07`", ",", "0.012017617576214112`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.013996308699332216`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "0.016026385010705746`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.018105652513434323`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", "0.02023227250970605`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.022404679510406367`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", "0.024621523113514177`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "0.026881625488550442`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.029183949398830178`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.03152757355045632`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", "0.033911673153322996`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.03633550425243692`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", "0.03879839081263681`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.04129971381402242`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.830261087699143*^9, 3.8302611566778393`*^9, 
  3.8302612209170237`*^9, 3.830261295256894*^9, 3.830937112036381*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"7f6ce6fa-6036-474c-91dd-013b50ca6b65"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"listdp01", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"y", "\[Equal]", "0"}], ",", "1.", ",", 
        RowBox[{"Max", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"qdp1", "[", 
             RowBox[{"y", ",", "0.1"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "0"}], "}"}], "]"}]}], 
       "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0.", ",", "0.5", ",", "0.01"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8049172541901283`*^9, 3.8049172848920193`*^9}, {
  3.804918145083391*^9, 3.804918146323039*^9}, {3.8049182280249233`*^9, 
  3.804918232836872*^9}, {3.804918364038117*^9, 3.804918365950453*^9}, {
  3.8049185036651373`*^9, 3.804918505649955*^9}, {3.804918605760643*^9, 
  3.804918605842182*^9}, {3.8302603040574007`*^9, 3.830260353855658*^9}, {
  3.830260481494478*^9, 3.830260481640902*^9}, {3.830262596442019*^9, 
  3.8302625965390263`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"c7ec0b51-5c69-4676-aaa3-474d41bd3e1c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.9585222025240645`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.9260138668329281`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.8968047291969384`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.8696841098360361`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.8440776193442516`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.8196477793326423`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07`", ",", "0.7961722946607799`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.7734937190993434`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "0.7514947527336732`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.7300846722655403`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", "0.7091912509141568`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.6887556451660075`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", "0.6687290008571476`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "0.6490701120639204`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.6297437541268815`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.610719464617155`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", "0.5919706313832183`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.5734737968036154`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", "0.5552081178168676`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.5371549404748257`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21`", ",", "0.5192974601994752`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22`", ",", "0.5016204471948631`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23`", ",", "0.48411002209489845`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24`", ",", "0.46675347083685875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0.44953909051491414`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26`", ",", "0.4324560599553184`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.27`", ",", "0.41549433020506615`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28`", ",", "0.3986445311984263`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.29`", ",", "0.38189789166903015`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", "0.3652461699836538`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31`", ",", "0.34868159403960214`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32`", ",", "0.33219680872755275`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33`", ",", "0.31578482974244354`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.34`", ",", "0.29943900274567065`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35000000000000003`", ",", "0.2831529670566991`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.36`", ",", "0.26692062319165455`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.37`", ",", "0.2507361036783999`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.38`", ",", "0.23459374666799412`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.39`", ",", "0.21848807193573716`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "0.20241375892475655`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41000000000000003`", ",", "0.1863656265339304`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.42`", ",", "0.1703386143919784`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.43`", ",", "0.15432776539237503`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44`", ",", "0.13832820929069023`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45`", ",", "0.12233514718797517`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46`", ",", "0.10634383674172315`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.47000000000000003`", ",", "0.0903495779603582`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.48`", ",", "0.07434769944861352`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49`", ",", "0.058333544979939256`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0.042302460278519693`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.804917280771844*^9, 3.804917307989793*^9}, 
   3.8049174050363417`*^9, 3.80491744085878*^9, 3.8049174741327887`*^9, 
   3.804917772269472*^9, 3.8049178182650843`*^9, 3.804918082911812*^9, {
   3.80491834437228*^9, 3.80491837269632*^9}, 3.804918426063555*^9, 
   3.804918573282134*^9, 3.805545172314295*^9, {3.830260338765294*^9, 
   3.8302603565207167`*^9}, 3.830260576795536*^9, 3.8302625997552433`*^9, 
   3.830937114833457*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"65d3d1f1-0ef1-4f09-9630-e22246a751a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<gad01.txt\>\"", ",", 
   RowBox[{"{", 
    RowBox[{
    "listcoh1", ",", "listcohx1", ",", "listconv1", ",", "listdp01", ",", 
     "rains01"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8309381336818333`*^9, 3.830938144924315*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"27b75688-9c72-4fb4-b9eb-3fddcad524a7"],

Cell[BoxData["\<\"gad01.txt\"\>"], "Output",
 CellChangeTimes->{{3.830938142021813*^9, 3.830938145208556*^9}},
 CellLabel->"Out[63]=",ExpressionUUID->"5fcc20d2-9326-4e5f-9380-6d9bd7d6ec68"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotgad1", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "listcoh1", ",", "listcohx1", ",", "listconv1", ",", "listdp01", ",", 
      "rains01"}], "}"}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<N=0.1\>\""}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<y\>\"", ",", "\"\<Q\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "30"}], "]"}]}], ",", 
    RowBox[{"Filling", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Bottom", ",", 
         RowBox[{"Lighter", "[", 
          RowBox[{"Lighter", "[", "LightGray", "]"}], "]"}]}], "}"}]}], 
      "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(Q\), \(1\)]\)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(Q\), \(W\)]\)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(Q\), \(conv\)]\)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(Q\), \(DP\)]\)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(Q\), \(R\)]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Scaled", "[", 
           RowBox[{"{", 
            RowBox[{"0.1", ",", "0.3"}], "}"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], "]"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", 
       RowBox[{"Darker", "[", "Green", "]"}], ",", "Red", ",", " ", "Blue", 
       ",", "Orange"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Thickness", "[", "0.002", "]"}], "}"}]}], ",", " ", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"ListLinePlot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"listcohx1diff", ",", "listconv1diff"}], "}"}], ",", 
          RowBox[{"Frame", "\[Rule]", "True"}], ",", 
          RowBox[{"FrameLabel", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<y\>\"", ",", "\"\<Q\>\""}], "}"}]}], ",", 
          RowBox[{"LabelStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
          RowBox[{"PlotLegends", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Placed", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "\"\<\!\(\*SubscriptBox[\(Q\), \(W\)]\)-\!\(\*SubscriptBox[\(Q\
\), \(1\)]\)\>\"", ",", 
                "\"\<\!\(\*SubscriptBox[\(Q\), \
\(conv\)]\)-\!\(\*SubscriptBox[\(Q\), \(1\)]\)\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Scaled", "[", 
                 RowBox[{"{", 
                  RowBox[{"0.1", ",", "0.7"}], "}"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], "]"}], "}"}]}], 
          ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Darker", "[", "Green", "]"}], ",", "Red", ",", " ", 
             "Blue", ",", "Orange"}], "}"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Thickness", "[", "0.002", "]"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.40", ",", "0.8"}], "}"}], ",", "Automatic", ",", 
        RowBox[{"Scaled", "[", ".4", "]"}]}], "]"}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "Full"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8027782106280603`*^9, 3.802778265718897*^9}, {
   3.802784119569763*^9, 3.8027841615330973`*^9}, {3.8027872003649187`*^9, 
   3.802787226053503*^9}, {3.80278725846655*^9, 3.8027872587856092`*^9}, {
   3.802787317986376*^9, 3.802787327133802*^9}, {3.8027875108618193`*^9, 
   3.8027875163722*^9}, {3.802788409920354*^9, 3.8027884160328817`*^9}, {
   3.802788489249976*^9, 3.802788542451442*^9}, {3.802788584581811*^9, 
   3.8027885965300837`*^9}, {3.802788627188293*^9, 3.802788638012958*^9}, {
   3.802788669859206*^9, 3.802788670463685*^9}, {3.802788713106358*^9, 
   3.802788800834898*^9}, {3.8027888580088*^9, 3.802788905808118*^9}, {
   3.8027916140094748`*^9, 3.802791674884489*^9}, {3.802791752333892*^9, 
   3.802791779151884*^9}, {3.802791864303371*^9, 3.802791873061418*^9}, {
   3.802791962042316*^9, 3.802791992401918*^9}, {3.802792030008149*^9, 
   3.802792109051874*^9}, {3.802792218627563*^9, 3.802792218793157*^9}, {
   3.802792273850437*^9, 3.802792296295671*^9}, {3.8027924010291023`*^9, 
   3.802792483544392*^9}, 3.802861210981307*^9, {3.802861316508362*^9, 
   3.802861357368576*^9}, {3.8028669300200233`*^9, 3.8028669317534447`*^9}, {
   3.802867438415011*^9, 3.8028674585526648`*^9}, {3.804394687691132*^9, 
   3.804394687760652*^9}, {3.804749938324799*^9, 3.804749945150957*^9}, {
   3.80475055572495*^9, 3.804750555837028*^9}, {3.804765084687469*^9, 
   3.80476513845634*^9}, {3.804765201833913*^9, 3.804765220199253*^9}, {
   3.8047652522409*^9, 3.804765264650423*^9}, {3.804765311811633*^9, 
   3.804765562344428*^9}, {3.804766147431567*^9, 3.804766227630797*^9}, {
   3.804766286234791*^9, 3.804766308605136*^9}, {3.8047663534339848`*^9, 
   3.804766354452037*^9}, {3.804766439853477*^9, 3.804766465743203*^9}, {
   3.804766531778639*^9, 3.80476653188992*^9}, {3.80476746123464*^9, 
   3.804767473553545*^9}, {3.8047675129974613`*^9, 3.804767856574337*^9}, {
   3.80476789869788*^9, 3.804767959446685*^9}, {3.804768066304776*^9, 
   3.8047681560828648`*^9}, {3.8047681935827208`*^9, 
   3.8047681966185827`*^9}, {3.804769696628418*^9, 3.804769702614152*^9}, {
   3.804769770510948*^9, 3.804769788749237*^9}, {3.8047707489031153`*^9, 
   3.80477076189818*^9}, {3.80492072050135*^9, 3.804920768779024*^9}, {
   3.8049207996860733`*^9, 3.8049208638288393`*^9}, {3.804922201497169*^9, 
   3.804922204154221*^9}, {3.805545113828334*^9, 3.8055451168228397`*^9}, {
   3.8302603797711077`*^9, 3.830260447012021*^9}, {3.830260500640791*^9, 
   3.830260515724531*^9}, {3.8302614164145203`*^9, 3.830261511133874*^9}, {
   3.8302615758468237`*^9, 3.8302615797232943`*^9}, {3.830261629287922*^9, 
   3.830261686962531*^9}, {3.830261720604748*^9, 3.830261776748907*^9}, {
   3.830262067066702*^9, 3.830262122233395*^9}, {3.8302625887653437`*^9, 
   3.830262599751779*^9}, {3.830936978575959*^9, 3.830936980335335*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"e4a4f614-ad6a-412f-9412-c5d3a9af03e5"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJzt1/k/FFofB/AhN66rpHjcp5RIKIUKRZrjIdpjRCFJVBSVpaKNklKyR3Za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      "], {{{}, 
        {RGBColor[0.9333333333333333, 0.9333333333333333, 0.9333333333333333],
          EdgeForm[None], 
         GraphicsGroupBox[
          PolygonBox[{{1, 256, 45, 44, 43, 42, 41, 40, 39, 38, 37, 36, 35, 34,
            33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 
           17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 
           
           2}}]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}}, {{}, {}, 
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 
          51}]}, 
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
         LineBox[{52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
          67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
          84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100,
           101, 102}]}, 
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
         LineBox[{103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 
          128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
          141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 
          153}]}, 
        {RGBColor[0, 0, 1], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
         LineBox[{154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 
          166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 
          179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 
          192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 
          204}]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
         LineBox[{205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 
          217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 
          230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 
          243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 
          255}]}}, {
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 0, 1], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}}, {
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 0, 1], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}}, {
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 0, 1], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}}}], {{}, {}}}, InsetBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(1\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(W\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(conv\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(DP\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(R\\)]\\)\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[
           GrayLevel[0], 30], FontFamily -> "Arial"}, Background -> Automatic,
          StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0.33333333333333337`, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.5, 0], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  GrayLevel[0], Editable -> False, Selectable -> False], ",", 
                 "30"}], "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.1, 0.3}], ImageScaled[{0, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Epilog->{
     InsetBox[
      BoxData[
       FormBox[
        TagBox[
         FormBox[
          GraphicsBox[{{{}, {{{}, {}, {
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  NCache[
                   Rational[2, 3], 0.6666666666666666], 0]], 
                LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ6qRda5P6xqsWew7GHXrEq2h/Cn2DfMn3P52cJi
+x1yra8Dd8yzZ6izfq84vxYqv8S+QfyKTtu1ZvtZM0Fgpb2DIXek5eMOqPp1
9g1que7bP/favwkEiWy0T/gQ8seieSJU/xb7A8lfGvl5p9hzXV9cYMu13V6h
0u/vxWnToObttF8goPyHRWGmvWZM/6GvGnvsHY52zbdaMRtq/j77BQGXl/Dr
z7NfAtR9ffEB+wPf38wWiVoAte+gfUE727KZsxfaG4PBYfsPUyxXvr+9CGr/
EfsDk87N+Ci1xP7wVw2gDUftFYymmdVELIW657i9QTbrjtwpy+yDwBaesG+4
+r186bnlUPedtP/A1rqRmX2lPQBaCptW
                 "]]}, {
                Hue[0.9060679774997897, 0.6, 0.6], 
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]], 
                LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ6qRda5P6xqsWfQ43A+vDPcHsKfYs9w7W5U994M
+x1yra8Dd8yzb7hr8Lpftxgqv8Sewb/8AadPlf2smSCw0t6h/bPG8hsNUPXr
7BlstvMuXN1i/yYQJLLRvmHzzuCNczqg+rcAzWM7KLGqx57r+uICW67t9gs+
/qy1yJwANW+n/YIfq496dk2y14zpP/RVY4/9Ahbmy0e2T4Gav88+QVVyusPH
afZLgLqvLz5gr1BqXJRkNhNq30F7h50RkbfbZtsbg8Fh+wOHPm5IfTQXav8R
+4QpSy4lqiywP/xVA2jDUfsPV73e3YtZCHXPcXuHwKcmE2ctsg8CW3jC/sDv
qO+JdxdD3XfSvmBtSIGN6lJ7AJILngk=
                 "]]}}, {{
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  NCache[
                   Rational[2, 3], 0.6666666666666666], 0]]}, {
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}}, {{
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  NCache[
                   Rational[2, 3], 0.6666666666666666], 0]]}, {
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {}, {}, {}}, {{
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  NCache[
                   Rational[2, 3], 0.6666666666666666], 0]]}, {
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {}, {}, {}}}, {{}, {}}}, {
             InsetBox[
              FormBox[
               
               TemplateBox[{
                "\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(W\\)]\\)-\\!\\(\\*SubscriptBox[\\(Q\\), \\(1\\)]\\)\"", 
                 "\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(conv\\)]\\)-\\!\\(\\*SubscriptBox[\\(Q\\), \\(1\\)]\\)\""}, "LineLegend", 
                DisplayFunction -> (FormBox[
                  StyleBox[
                   StyleBox[
                    PaneBox[
                    TagBox[
                    GridBox[{{
                    TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}],
                     "Grid"], Alignment -> Left, AppearanceElements -> None, 
                    ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
                    "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
                   
                    Directive[
                    GrayLevel[0], 20], FontFamily -> "Arial"}, Background -> 
                   Automatic, StripOnInput -> False], TraditionalForm]& ), 
                InterpretationFunction :> (RowBox[{"LineLegend", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"PointSize", "[", 
                    FractionBox["7", "360"], "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"PointSize", "[", 
                    FractionBox["7", "360"], "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{#, ",", #2}], "}"}], ",", 
                    RowBox[{"LegendMarkers", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], 
                    ",", 
                    RowBox[{"Joined", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                    RowBox[{"LabelStyle", "\[Rule]", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", "20"}], "]"}]}], ",", 
                    RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], 
                   "]"}]& ), Editable -> True], TraditionalForm], 
              Scaled[{0.1, 0.7}], 
              ImageScaled[{0, 0.5}], FormatType -> StandardForm, 
              BaseStyle -> {FontSize -> Larger}]}}, {
           DisplayFunction -> Identity, DisplayFunction -> Identity, 
            DisplayFunction -> Identity, AspectRatio -> 
            NCache[GoldenRatio^(-1), 0.6180339887498948], 
            Axes -> {True, True}, AxesLabel -> {None, None}, 
            AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
            Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
               FormBox["\"Q\"", TraditionalForm], None}, {
               FormBox["\"y\"", TraditionalForm], None}}, 
            FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
            GridLines -> {None, None}, GridLinesStyle -> Directive[
              GrayLevel[0.5, 0.4]], LabelStyle -> Directive[
              GrayLevel[0], 20], 
            Method -> {
             "OptimizePlotMarkers" -> True, 
              "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& )}}, 
            PlotRange -> {{0, 0.2}, {0, 0.0488816408346916}}, 
            PlotRangeClipping -> True, PlotRangePadding -> {{
               Scaled[0.02], 
               Scaled[0.02]}, {
               Scaled[0.02], 
               Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
          TraditionalForm], 
         InterpretTemplate[Legended[
           Graphics[{{}, {{{}, {}, {
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  Rational[2, 3], 0]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ6qRda5P6xqsWew7GHXrEq2h/Cn2DfMn3P52cJi
+x1yra8Dd8yzZ6izfq84vxYqv8S+QfyKTtu1ZvtZM0Fgpb2DIXek5eMOqPp1
9g1que7bP/favwkEiWy0T/gQ8seieSJU/xb7A8lfGvl5p9hzXV9cYMu13V6h
0u/vxWnToObttF8goPyHRWGmvWZM/6GvGnvsHY52zbdaMRtq/j77BQGXl/Dr
z7NfAtR9ffEB+wPf38wWiVoAte+gfUE727KZsxfaG4PBYfsPUyxXvr+9CGr/
EfsDk87N+Ci1xP7wVw2gDUftFYymmdVELIW657i9QTbrjtwpy+yDwBaesG+4
+r186bnlUPedtP/A1rqRmX2lPQBaCptW
                 "]]}, {
                Hue[0.9060679774997897, 0.6, 0.6], 
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ6qRda5P6xqsWfQ43A+vDPcHsKfYs9w7W5U994M
+x1yra8Dd8yzb7hr8Lpftxgqv8Sewb/8AadPlf2smSCw0t6h/bPG8hsNUPXr
7BlstvMuXN1i/yYQJLLRvmHzzuCNczqg+rcAzWM7KLGqx57r+uICW67t9gs+
/qy1yJwANW+n/YIfq496dk2y14zpP/RVY4/9Ahbmy0e2T4Gav88+QVVyusPH
afZLgLqvLz5gr1BqXJRkNhNq30F7h50RkbfbZtsbg8Fh+wOHPm5IfTQXav8R
+4QpSy4lqiywP/xVA2jDUfsPV73e3YtZCHXPcXuHwKcmE2ctsg8CW3jC/sDv
qO+JdxdD3XfSvmBtSIGN6lJ7AJILngk=
                 "]]}}, {{
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  Rational[2, 3], 0]]}, {
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}}, {{
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  Rational[2, 3], 0]]}, {
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {}, {}, {}}, {{
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  Rational[2, 3], 0]]}, {
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {}, {}, {}}}, {{}, {}}}, {
            DisplayFunction -> Identity, DisplayFunction -> Identity, 
             AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
             AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
             Identity, Frame -> {{True, True}, {True, True}}, 
             FrameLabel -> {{"Q", None}, {"y", None}}, 
             FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
             GridLines -> {None, None}, GridLinesStyle -> Directive[
               GrayLevel[0.5, 0.4]], LabelStyle -> Directive[
               GrayLevel[0], 20], 
             Method -> {
              "OptimizePlotMarkers" -> True, 
               "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
             PlotRange -> {{0, 0.2}, {0, 0.0488816408346916}}, 
             PlotRangeClipping -> True, PlotRangePadding -> {{
                Scaled[0.02], 
                Scaled[0.02]}, {
                Scaled[0.02], 
                Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], {
            Placed[
             LineLegend[{
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]], 
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}, {
              "\!\(\*SubscriptBox[\(Q\), \(W\)]\)-\!\(\*SubscriptBox[\(Q\), \
\(1\)]\)", 
               "\!\(\*SubscriptBox[\(Q\), \
\(conv\)]\)-\!\(\*SubscriptBox[\(Q\), \(1\)]\)"}, 
              LegendMarkers -> {{False, Automatic}, {False, Automatic}}, 
              Joined -> {True, True}, LabelStyle -> Directive[
                GrayLevel[0], 20], LegendLayout -> "Column"], {
              Scaled[{0.1, 0.7}], {0, 0.5}}, Identity]}]& ], Editable -> True,
          Selectable -> True, SelectWithContents -> False, AutoDelete -> 
         True], TraditionalForm]], {0.4, 0.8}, Automatic, 
      Scaled[0.4]]},
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"Q\"", TraditionalForm], None}, {
      FormBox["\"y\"", TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->Full,
   LabelStyle->Directive[
     GrayLevel[0], 30],
   Method->{
    "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->FormBox["\"N=0.1\"", TraditionalForm],
   PlotRange->{{0, 0.5}, {0, 1.0000000083758829`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, 
      GraphicsComplex[CompressedData["
1:eJzt1/k/FFofB/AhN66rpHjcp5RIKIUKRZrjIdpjRCFJVBSVpaKNklKyR3Za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       "], {{{}, {
          EdgeForm[], 
          RGBColor[
          0.9333333333333333, 0.9333333333333333, 0.9333333333333333], 
          GraphicsGroup[{
            
            Polygon[{{1, 256, 45, 44, 43, 42, 41, 40, 39, 38, 37, 36, 35, 34, 
             33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 
             17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 
             2}}]}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}}, {{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          
          Line[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18,
            19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
           35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 
           51}]}, {
          Hue[0.9060679774997897, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            Rational[2, 3], 0]], 
          
          Line[{52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
           67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83,
            84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
           100, 101, 102}]}, {
          Hue[0.1421359549995791, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]], 
          Line[{103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
           115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 
           128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
           141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 
           153}]}, {
          Hue[0.37820393249936934`, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]], 
          
          Line[{154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 
           166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 
           179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 
           192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 
           204}]}, {
          Hue[0.6142719099991583, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0]], 
          
          Line[{205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 
           217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 
           230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 
           243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 
           255}]}}, {{
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            Rational[2, 3], 0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0]]}}, {{
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            Rational[2, 3], 0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[
           1, 0.5, 0]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}}, {{
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            Rational[2, 3], 0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[
           1, 0.5, 0]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}}}], {{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, Epilog -> {
        Inset[
         Legended[
          Graphics[{{}, {{{}, {}, {
               Hue[0.67, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]], 
               Line[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ6qRda5P6xqsWew7GHXrEq2h/Cn2DfMn3P52cJi
+x1yra8Dd8yzZ6izfq84vxYqv8S+QfyKTtu1ZvtZM0Fgpb2DIXek5eMOqPp1
9g1que7bP/favwkEiWy0T/gQ8seieSJU/xb7A8lfGvl5p9hzXV9cYMu13V6h
0u/vxWnToObttF8goPyHRWGmvWZM/6GvGnvsHY52zbdaMRtq/j77BQGXl/Dr
z7NfAtR9ffEB+wPf38wWiVoAte+gfUE727KZsxfaG4PBYfsPUyxXvr+9CGr/
EfsDk87N+Ci1xP7wVw2gDUftFYymmdVELIW657i9QTbrjtwpy+yDwBaesG+4
+r186bnlUPedtP/A1rqRmX2lPQBaCptW
                "]]}, {
               Hue[0.9060679774997897, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]], 
               Line[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ6qRda5P6xqsWfQ43A+vDPcHsKfYs9w7W5U994M
+x1yra8Dd8yzb7hr8Lpftxgqv8Sewb/8AadPlf2smSCw0t6h/bPG8hsNUPXr
7BlstvMuXN1i/yYQJLLRvmHzzuCNczqg+rcAzWM7KLGqx57r+uICW67t9gs+
/qy1yJwANW+n/YIfq496dk2y14zpP/RVY4/9Ahbmy0e2T4Gav88+QVVyusPH
afZLgLqvLz5gr1BqXJRkNhNq30F7h50RkbfbZtsbg8Fh+wOHPm5IfTQXav8R
+4QpSy4lqiywP/xVA2jDUfsPV73e3YtZCHXPcXuHwKcmE2ctsg8CW3jC/sDv
qO+JdxdD3XfSvmBtSIGN6lJ7AJILngk=
                "]]}}, {{
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]]}, {
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}}, {{
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]]}, {
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}, {}, {}, {}}, {{
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]]}, {
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}, {}, {}, {}}}, {{}, {}}}, {
           DisplayFunction -> Identity, DisplayFunction -> Identity, 
            AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
            AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
            Identity, Frame -> {{True, True}, {True, True}}, 
            FrameLabel -> {{"Q", None}, {"y", None}}, 
            FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
            GridLines -> {None, None}, GridLinesStyle -> Directive[
              GrayLevel[0.5, 0.4]], LabelStyle -> Directive[
              GrayLevel[0], 20], 
            Method -> {
             "OptimizePlotMarkers" -> True, 
              "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& )}}, 
            PlotRange -> {{0, 0.2}, {0, 0.0488816408346916}}, 
            PlotRangeClipping -> True, PlotRangePadding -> {{
               Scaled[0.02], 
               Scaled[0.02]}, {
               Scaled[0.02], 
               Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], {
           Placed[
            LineLegend[{
              Directive[
               PointSize[
                Rational[7, 360]], 
               AbsoluteThickness[1.6], 
               RGBColor[0, 
                Rational[2, 3], 0]], 
              Directive[
               PointSize[
                Rational[7, 360]], 
               AbsoluteThickness[1.6], 
               RGBColor[1, 0, 0]]}, {
             "\!\(\*SubscriptBox[\(Q\), \(W\)]\)-\!\(\*SubscriptBox[\(Q\), \
\(1\)]\)", 
              "\!\(\*SubscriptBox[\(Q\), \
\(conv\)]\)-\!\(\*SubscriptBox[\(Q\), \(1\)]\)"}, 
             LegendMarkers -> {{False, Automatic}, {False, Automatic}}, 
             Joined -> {True, True}, LabelStyle -> Directive[
               GrayLevel[0], 20], LegendLayout -> "Column"], {
             Scaled[{0.1, 0.7}], {0, 0.5}}, Identity]}], {0.4, 0.8}, 
         Automatic, 
         Scaled[0.4]]}, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"Q", None}, {"y", None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> Full, LabelStyle -> Directive[
        GrayLevel[0], 30], 
      Method -> {
       "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotLabel -> "N=0.1", 
      PlotRange -> {{0, 0.5}, {0, 1.0000000083758829`}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], {
     Placed[
      LineLegend[{
        Directive[
         PointSize[
          Rational[1, 90]], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]], 
        Directive[
         PointSize[
          Rational[1, 90]], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 
          Rational[2, 3], 0]], 
        Directive[
         PointSize[
          Rational[1, 90]], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]], 
        Directive[
         PointSize[
          Rational[1, 90]], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1]], 
        Directive[
         PointSize[
          Rational[1, 90]], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0.5, 0]]}, {
       "\!\(\*SubscriptBox[\(Q\), \(1\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(W\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(conv\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(DP\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(R\)]\)"}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}, {
         False, Automatic}, {False, Automatic}, {False, Automatic}}, 
       Joined -> {True, True, True, True, True}, LabelStyle -> Directive[
         GrayLevel[0], 30], LegendLayout -> "Column"], {
       Scaled[{0.1, 0.3}], {0, 0.5}}, Identity]}]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.804769789599272*^9, 3.804770762849044*^9, {3.804920745208788*^9, 
   3.80492076127045*^9}, {3.8049208558718653`*^9, 3.804920864405959*^9}, 
   3.804922008909322*^9, 3.8049222045663967`*^9, 3.805545172516979*^9, {
   3.830260393474946*^9, 3.830260402517269*^9}, 3.830260447580389*^9, 
   3.830260576991901*^9, {3.8302614854964542`*^9, 3.830261511492223*^9}, {
   3.830261576779628*^9, 3.8302615802044086`*^9}, {3.830261635226318*^9, 
   3.830261687379271*^9}, 3.830261755069751*^9, {3.830262099336258*^9, 
   3.83026212297289*^9}, {3.830262589674189*^9, 3.8302626013113832`*^9}, 
   3.8305163615603*^9, 3.830937008928012*^9, 3.8309371150209513`*^9, 
   3.830938047354196*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"5ee1dc15-8ef2-4f61-92f1-f9ccf55ac6e5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot N=0.3", "Subsection",
 CellChangeTimes->{{3.8047497849220953`*^9, 3.804749788961335*^9}, {
  3.8049157122330523`*^9, 3.804915717900094*^9}, {3.804916543958857*^9, 
  3.8049165441132603`*^9}},ExpressionUUID->"bdbf9f81-1db3-4818-91f5-\
6b5bc9c7b90d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"listcoh3", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"y", "\[Equal]", "0"}], ",", "1", ",", 
        RowBox[{"Max", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Maximize", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"coh", "[", 
                 RowBox[{"y", ",", "0.3", ",", "r"}], "]"}], ",", 
                RowBox[{"0", "\[LessEqual]", "r", "\[LessEqual]", "1"}]}], 
               "}"}], ",", "r"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "0"}], "}"}], "]"}]}], 
       "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", "0.5", ",", "0.01"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.804915782929895*^9, 3.8049159048340607`*^9}, {
   3.804915945750475*^9, 3.80491597381143*^9}, {3.804916531594528*^9, 
   3.804916553593823*^9}, {3.804916667265991*^9, 3.804916668833583*^9}, 
   3.80491678058495*^9, {3.8049169220844917`*^9, 3.804916922218663*^9}, {
   3.8049209408891773`*^9, 3.8049209428686867`*^9}, {3.830262419791438*^9, 
   3.83026241986867*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"4b167be9-2d7e-4959-b33c-e3a7e0b4783e"],

Cell[BoxData[
 TemplateBox[{
  "NMaximize","nnum",
   "\"The function value \\!\\(\\*RowBox[{\\\"Indeterminate\\\"}]\\) is not a \
number at \\!\\(\\*RowBox[{\\\"{\\\", \\\"r\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \\\"0.`\\\", \\\"}\\\"}]\\).\"",2,43,5,
   29964659795695582155,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.80554524357187*^9, {3.830262411138688*^9, 3.830262434745661*^9}, 
   3.830937120723441*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"ba9a8889-a8a4-43bb-b58f-7e8526e2d7eb"],

Cell[BoxData[
 TemplateBox[{
  "NMaximize","nnum",
   "\"The function value \\!\\(\\*RowBox[{\\\"Indeterminate\\\"}]\\) is not a \
number at \\!\\(\\*RowBox[{\\\"{\\\", \\\"r\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \\\"0.`\\\", \\\"}\\\"}]\\).\"",2,43,6,
   29964659795695582155,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.80554524357187*^9, {3.830262411138688*^9, 3.830262434745661*^9}, 
   3.830937120846156*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"5fff9e13-115f-479c-9664-50fc7bf32d55"],

Cell[BoxData[
 TemplateBox[{
  "NMaximize","nnum",
   "\"The function value \\!\\(\\*RowBox[{\\\"Indeterminate\\\"}]\\) is not a \
number at \\!\\(\\*RowBox[{\\\"{\\\", \\\"r\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \\\"0.`\\\", \\\"}\\\"}]\\).\"",2,43,7,
   29964659795695582155,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.80554524357187*^9, {3.830262411138688*^9, 3.830262434745661*^9}, 
   3.8309371209590607`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"9045ce98-7e51-455e-bb5c-dd74d2aeef9e"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NMaximize\\\", \\\"::\\\
\", \\\"nnum\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,43,8,29964659795695582155,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.80554524357187*^9, {3.830262411138688*^9, 3.830262434745661*^9}, 
   3.8309371210035963`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"f8f77269-0ad3-47c0-8630-697545940804"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.9500944828489366`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.910055634714458`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.8736681239411772`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.8396167800329319`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.8072795516217753`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.7762915574757239`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07`", ",", "0.7464126753860462`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.7174729258316004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "0.6893457181640247`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.6619331754679627`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", "0.6351574061304247`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.6089549852143417`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", "0.5832732940254082`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "0.5580679965610651`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.5333012434475526`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.5089403590385315`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", "0.4849568596379871`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.4613257048353279`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", "0.4380247168262873`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.4150341232974876`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21`", ",", "0.39233619287787225`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22`", ",", "0.36991494109746414`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23`", ",", "0.3477558908880565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24`", ",", "0.3258458759121455`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0.3041728780439249`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26`", ",", "0.2827258925573244`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.27`", ",", "0.2614948162788554`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28`", ",", "0.24047035534250166`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.29`", ",", "0.21964395041505924`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", "0.19900771853020424`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31`", ",", "0.17855441223685534`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32`", ",", "0.1582773990721083`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33`", ",", "0.1381706682692958`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.34`", ",", "0.11822887894368184`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35000000000000003`", ",", "0.0984474790131522`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.36`", ",", "0.07882295749023796`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.37`", ",", "0.05935337404023405`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.38`", ",", "0.04003953060421428`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.39`", ",", "0.020887843268289352`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "0.0019186366736496652`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41000000000000003`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.42`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.43`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.47000000000000003`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.804915977169877*^9, 3.804916580706101*^9, 3.8049166842598763`*^9, 
   3.804916790714365*^9, 3.804920973906543*^9, 3.805545243991066*^9, {
   3.830262411611519*^9, 3.830262435621006*^9}, 3.830937121571383*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"616d8420-1770-45fb-b66b-268cb7a66211"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"listcohx3", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"y", "\[Equal]", "0"}], ",", "1.", ",", 
        RowBox[{"Max", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Maximize", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"cohx", "[", 
                 RowBox[{"y", ",", "0.3", ",", "r"}], "]"}], ",", 
                RowBox[{"0", "\[LessEqual]", "r", "\[LessEqual]", "1"}]}], 
               "}"}], ",", "r"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "0"}], "}"}], "]"}]}], 
       "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", "0.5", ",", "0.01"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.804915982930067*^9, 3.804915984145637*^9}, {
   3.804916075247157*^9, 3.804916082243217*^9}, 3.8049161598291597`*^9, {
   3.804916548505872*^9, 3.80491655161027*^9}, {3.804916662324267*^9, 
   3.804916664009809*^9}, {3.804916766302162*^9, 3.8049167714387093`*^9}, {
   3.804916924611176*^9, 3.804916924747974*^9}, {3.804920944437748*^9, 
   3.804920945559256*^9}, {3.830262421743829*^9, 3.8302624218222933`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"6514b523-fc5e-4cac-a2fd-5cb5cc8fd0e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.9545456519574822`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.9190025842005949`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.8871311005865031`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.8576036036378956`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.8297896239056022`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.8033179440293388`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07`", ",", "0.7779433786964178`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.7534917392854545`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "0.7298328345301419`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.7068656390885667`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", "0.6845094594464143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.6626983404761211`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", "0.6413773500452469`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "0.6205000138457817`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.6000264869846368`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.5799222153621356`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", "0.5601569330139002`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.5407038961563686`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", "0.5215392879103726`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.5026417486104439`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21`", ",", "0.4839920001836199`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22`", ",", "0.465572542115274`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23`", ",", "0.44736740266894276`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24`", ",", "0.4293619332990991`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0.4115426372180876`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26`", ",", "0.39389702525210807`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.27`", ",", "0.3764134937080096`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28`", ",", "0.3590812201470147`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.29`", ",", "0.3418900738415195`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", "0.3248305383580762`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31`", ",", "0.3078936442206116`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32`", ",", "0.2910709100030667`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33`", ",", "0.2743542905090376`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.34`", ",", "0.25773613093867664`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35000000000000003`", ",", "0.2412091261355229`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.36`", ",", "0.22476628415959385`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.37`", ",", "0.208400893556558`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.38`", ",", "0.19210649379263886`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.39`", ",", "0.17587684840602827`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "0.15970592049180793`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41000000000000003`", ",", "0.1435878501916607`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.42`", ",", "0.1275169339042529`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.43`", ",", "0.11148760496890953`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44`", ",", "0.09549441560547561`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45`", ",", "0.0795320199181676`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46`", ",", "0.06359515779167696`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.47000000000000003`", ",", "0.04767863952442297`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48`", ",", "0.03177733105730174`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49`", ",", "0.015886139666861532`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "6.913210018384411`*^-16"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.804915988086194*^9, {3.804916078118911*^9, 3.804916084932728*^9}, {
   3.804916151405528*^9, 3.804916166836062*^9}, 3.804916321018572*^9, 
   3.804916582782608*^9, 3.8049166926307383`*^9, 3.804916786443479*^9, 
   3.804920976064439*^9, 3.805545245877473*^9, {3.830262413804722*^9, 
   3.8302624397951612`*^9}, 3.830937125402629*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"ff140cfd-54f6-4ba4-bb4e-744e03b60b97"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"listconv3", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"y", "\[Equal]", "0"}], ",", "1.", ",", 
        RowBox[{"Max", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"covhullgad3", "[", 
            RowBox[{"0.3", ",", "y"}], "]"}], ",", "0"}], "}"}], "]"}]}], 
       "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0.", ",", "0.5", ",", "0.01"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8049172541901283`*^9, 3.8049172848920193`*^9}, {
  3.804918145083391*^9, 3.804918146323039*^9}, {3.804920950937332*^9, 
  3.8049209522828207`*^9}, {3.8302624243934603`*^9, 3.830262424492548*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"7467e6cf-b156-4af1-a39c-a88766643918"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.951708485891692`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.9135573110559998`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.8792707596995335`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.8475077061527718`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.817630227959416`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.7892624514896189`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07`", ",", "0.7621560995446721`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.7361348718415166`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "0.7110671288991223`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.6868508727296635`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", "0.6634047939257913`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.6406625993735029`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", "0.6185692425577556`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "0.5970783198893499`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.5761502143630255`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.5557507363075188`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", "0.5358501052864293`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.5164221724765721`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", "0.49744381652726855`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.4788944671266132`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21`", ",", "0.4607557242693723`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22`", ",", "0.44301105038645183`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23`", ",", "0.42564551873653933`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24`", ",", "0.40864560579761816`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0.39199901846373364`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26`", ",", "0.3756945490597574`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.27`", ",", "0.3597219527975522`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28`", ",", "0.344071843488305`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.29`", ",", "0.32873560421783565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", "0.31370531036643823`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31`", ",", "0.2989736628704362`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32`", ",", "0.2845339300191131`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33`", ",", "0.2703798963887173`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.34`", ",", "0.25650581775384207`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35000000000000003`", ",", "0.24290638100367518`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36`", ",", "0.22957666823524975`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.37`", ",", "0.21651212430829128`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.38`", ",", "0.2037085272315802`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.39`", ",", "0.19116196081413556`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "0.17886878905912168`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41000000000000003`", ",", "0.16682563180737758`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.42`", ",", "0.15502934115261333`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.43`", ",", "0.14347697815360685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44`", ",", "0.13216578936315446`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45`", ",", "0.12109318268047253`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46`", ",", "0.11025670201852454`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.47000000000000003`", ",", "0.09965400026520121`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48`", ",", "0.08928281001580754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49`", ",", "0.07914091157660263`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0.06922609780055118`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.804917280771844*^9, 3.804917307989793*^9}, 
   3.8049174050363417`*^9, 3.80491744085878*^9, 3.8049174741327887`*^9, 
   3.804917772269472*^9, 3.8049178182650843`*^9, 3.804918082911812*^9, 
   3.8049182306973963`*^9, 3.804921031053043*^9, 3.805545297930586*^9, 
   3.8302624225223417`*^9, 3.830262529867051*^9, 3.830937214869916*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"8f77de07-be45-4d02-9437-60fddd949baf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"listcohx3diff", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"i", "-", "1"}], ")"}], "*", " ", "0.01"}], " ", ",", 
      RowBox[{
       RowBox[{"listcohx3", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], "-", 
       RowBox[{"listcoh3", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "21"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.804915982930067*^9, 3.804915984145637*^9}, {
   3.804916075247157*^9, 3.804916082243217*^9}, 3.8049161598291597`*^9, {
   3.8049184912550592`*^9, 3.804918493399186*^9}, {3.804918681969542*^9, 
   3.804918682089808*^9}, {3.830260477087624*^9, 3.830260477200872*^9}, {
   3.830260734548044*^9, 3.830260735033312*^9}, {3.830260782583274*^9, 
   3.830260863072671*^9}, {3.830260893753522*^9, 3.8302609210419397`*^9}, {
   3.830260964255731*^9, 3.830261070253809*^9}, 3.8302612231352253`*^9, {
   3.830262307523241*^9, 3.830262312908585*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"14368a2c-cc6a-4a4c-90a7-a950ecdaeb13"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.004451169108545594`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.008946949486136835`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.01346297664532592`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.01798682360496362`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.022510072283826843`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.02702638655361489`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07`", ",", "0.031530703310371666`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.03601881345385416`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "0.04048711636611724`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.04493246362060399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", "0.049352053315989575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.053743355261779424`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", "0.0581040560198387`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "0.06243201728471659`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.0667252435370842`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.0709818563236041`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", "0.07520007337591311`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.07937819132104068`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", "0.08351457108408533`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.08760762531295624`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.830261040341812*^9, 3.8302610705084257`*^9}, 
   3.83026122353701*^9, 3.830262529997932*^9, 3.8309372150080557`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"850d3ad0-a138-4db9-b13d-2b3c6809be1e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"listconv3diff", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"i", "-", "1"}], ")"}], "*", " ", "0.01"}], " ", ",", 
      RowBox[{
       RowBox[{"listconv3", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], "-", 
       RowBox[{"listcoh3", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "21"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.830261085798252*^9, 3.830261086774213*^9}, {
   3.8302611533145037`*^9, 3.830261154991171*^9}, 3.830261220418675*^9, {
   3.8302612903012743`*^9, 3.8302612941348667`*^9}, {3.8302623283091288`*^9, 
   3.8302623327886143`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"9e2a4637-a128-46b7-84ca-e3a462f6dbf4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.0016140030427553853`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.0035016763415417484`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.005602635758356289`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.00789092611983988`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.01035067633764064`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.012970894013895062`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07`", ",", "0.01574342415862595`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.01866194600991622`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "0.02172141073509759`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.02491769726170079`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", "0.02824738779536662`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.031707614159161235`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", "0.03529594853234741`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "0.0390103233282848`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.042848970915472906`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.04681037726898729`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", "0.050893245648442165`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.05509646764124415`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", "0.05941909970098125`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.06386034382912559`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.830261087699143*^9, 3.8302611566778393`*^9, 
  3.8302612209170237`*^9, 3.830261295256894*^9, 3.830262530011615*^9, 
  3.8309372150223303`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"5f7c6608-35a0-4556-a45b-1531b2694bd3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"listdp03", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"y", "\[Equal]", "0"}], ",", "1.", ",", 
        RowBox[{"Max", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"qdp1", "[", 
             RowBox[{"y", ",", "0.3"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "0"}], "}"}], "]"}]}], 
       "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0.", ",", "0.5", ",", "0.01"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8049172541901283`*^9, 3.8049172848920193`*^9}, {
  3.804918145083391*^9, 3.804918146323039*^9}, {3.8049182280249233`*^9, 
  3.804918232836872*^9}, {3.804918364038117*^9, 3.804918365950453*^9}, {
  3.8049185036651373`*^9, 3.804918505649955*^9}, {3.804918605760643*^9, 
  3.804918605842182*^9}, {3.8302603040574007`*^9, 3.830260353855658*^9}, {
  3.830260481494478*^9, 3.830260481640902*^9}, {3.830262395534096*^9, 
  3.8302624004114637`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"ab2c22a0-724c-4e76-874c-f1414c7e0610"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.9664048631708486`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.9397109859062069`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.9155293564812479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.8929264612014995`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.8714601366619306`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.8508708469427254`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07`", ",", "0.8309877249674409`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.8116897655566016`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "0.792886798690951`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.7745090465278532`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", "0.756500909732094`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.7388170379235264`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", "0.7214197229498338`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "0.7042771016884951`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.6873618769161548`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.6706503822373479`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", "0.6541218827589234`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.6377580416644475`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", "0.6215425062624222`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.6054605818260304`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21`", ",", "0.5894989710988829`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22`", ",", "0.5736455636966259`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23`", ",", "0.5578892639576873`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24`", ",", "0.5422198487978214`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0.5266278492448748`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26`", ",", "0.5111044508550427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.27`", ",", "0.4956414093241051`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28`", ",", "0.4802309784295359`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.29`", ",", "0.46486584805500264`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", "0.44953909051491425`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31`", ",", "0.4342441137532963`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32`", ",", "0.4189746202667457`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33`", ",", "0.4037245708158773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.34`", ",", "0.3884881521582846`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35000000000000003`", ",", "0.37325974816947516`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36`", ",", "0.35803391382450744`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.37`", ",", "0.34280535159821046`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.38`", ",", "0.3275688899104281`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.39`", ",", "0.31231946329817273`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "0.29705209404153926`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41000000000000003`", ",", "0.28176187500676814`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.42`", ",", "0.2664439534995421`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.43`", ",", "0.25109351594568363`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44`", ",", "0.23570577323585418`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45`", ",", "0.22027594658640473`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46`", ",", "0.20479925378073874`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.47000000000000003`", ",", "0.18927089566492994`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48`", ",", "0.17368604277817862`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49`", ",", "0.15803982200327082`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0.14232730312470981`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.804917280771844*^9, 3.804917307989793*^9}, 
   3.8049174050363417`*^9, 3.80491744085878*^9, 3.8049174741327887`*^9, 
   3.804917772269472*^9, 3.8049178182650843`*^9, 3.804918082911812*^9, {
   3.80491834437228*^9, 3.80491837269632*^9}, 3.804918426063555*^9, 
   3.804918573282134*^9, 3.805545172314295*^9, {3.830260338765294*^9, 
   3.8302603565207167`*^9}, 3.830260576795536*^9, 3.830262532984824*^9, 
   3.830937218031991*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"3cca673f-e520-4120-b8cf-f4294c772c29"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<gad03.txt\>\"", ",", 
   RowBox[{"{", 
    RowBox[{
    "listcoh3", ",", "listcohx3", ",", "listconv3", ",", "listdp03", ",", 
     "rains03"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.830937998189714*^9, 3.830938039178293*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"2a9c7bae-445b-41f8-8127-46fb06ab712c"],

Cell[BoxData["\<\"gad03.txt\"\>"], "Output",
 CellChangeTimes->{3.830938049176239*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"ed0dae6f-6ee7-4401-b77a-9d0538ab1667"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotgad3", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "listcoh3", ",", "listcohx3", ",", "listconv3", ",", "listdp03", ",", 
      "rains03"}], "}"}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<N=0.3\>\""}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<y\>\"", ",", "\"\<Q\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "30"}], "]"}]}], ",", 
    RowBox[{"Filling", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Bottom", ",", 
         RowBox[{"Lighter", "[", 
          RowBox[{"Lighter", "[", "LightGray", "]"}], "]"}]}], "}"}]}], 
      "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(Q\), \(1\)]\)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(Q\), \(W\)]\)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(Q\), \(conv\)]\)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(Q\), \(DP\)]\)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(Q\), \(R\)]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Scaled", "[", 
           RowBox[{"{", 
            RowBox[{"0.1", ",", "0.3"}], "}"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], "]"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", 
       RowBox[{"Darker", "[", "Green", "]"}], ",", "Red", ",", " ", "Blue", 
       ",", "Orange"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Thickness", "[", "0.002", "]"}], "}"}]}], ",", " ", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"ListLinePlot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"listcohx3diff", ",", "listconv3diff"}], "}"}], ",", 
          RowBox[{"Frame", "\[Rule]", "True"}], ",", 
          RowBox[{"FrameLabel", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<y\>\"", ",", "\"\<Q\>\""}], "}"}]}], ",", 
          RowBox[{"LabelStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
          RowBox[{"PlotLegends", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Placed", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "\"\<\!\(\*SubscriptBox[\(Q\), \(W\)]\)-\!\(\*SubscriptBox[\(Q\
\), \(1\)]\)\>\"", ",", 
                "\"\<\!\(\*SubscriptBox[\(Q\), \
\(conv\)]\)-\!\(\*SubscriptBox[\(Q\), \(1\)]\)\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Scaled", "[", 
                 RowBox[{"{", 
                  RowBox[{"0.1", ",", "0.7"}], "}"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], "]"}], "}"}]}], 
          ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Darker", "[", "Green", "]"}], ",", "Red", ",", " ", 
             "Blue", ",", "Orange"}], "}"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Thickness", "[", "0.002", "]"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.40", ",", "0.8"}], "}"}], ",", "Automatic", ",", 
        RowBox[{"Scaled", "[", ".4", "]"}]}], "]"}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "Full"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8027782106280603`*^9, 3.802778265718897*^9}, {
   3.802784119569763*^9, 3.8027841615330973`*^9}, {3.8027872003649187`*^9, 
   3.802787226053503*^9}, {3.80278725846655*^9, 3.8027872587856092`*^9}, {
   3.802787317986376*^9, 3.802787327133802*^9}, {3.8027875108618193`*^9, 
   3.8027875163722*^9}, {3.802788409920354*^9, 3.8027884160328817`*^9}, {
   3.802788489249976*^9, 3.802788542451442*^9}, {3.802788584581811*^9, 
   3.8027885965300837`*^9}, {3.802788627188293*^9, 3.802788638012958*^9}, {
   3.802788669859206*^9, 3.802788670463685*^9}, {3.802788713106358*^9, 
   3.802788800834898*^9}, {3.8027888580088*^9, 3.802788905808118*^9}, {
   3.8027916140094748`*^9, 3.802791674884489*^9}, {3.802791752333892*^9, 
   3.802791779151884*^9}, {3.802791864303371*^9, 3.802791873061418*^9}, {
   3.802791962042316*^9, 3.802791992401918*^9}, {3.802792030008149*^9, 
   3.802792109051874*^9}, {3.802792218627563*^9, 3.802792218793157*^9}, {
   3.802792273850437*^9, 3.802792296295671*^9}, {3.8027924010291023`*^9, 
   3.802792483544392*^9}, 3.802861210981307*^9, {3.802861316508362*^9, 
   3.802861357368576*^9}, {3.8028669300200233`*^9, 3.8028669317534447`*^9}, {
   3.802867438415011*^9, 3.8028674585526648`*^9}, {3.804394687691132*^9, 
   3.804394687760652*^9}, {3.804749938324799*^9, 3.804749945150957*^9}, {
   3.80475055572495*^9, 3.804750555837028*^9}, {3.804765084687469*^9, 
   3.80476513845634*^9}, {3.804765201833913*^9, 3.804765220199253*^9}, {
   3.8047652522409*^9, 3.804765264650423*^9}, {3.804765311811633*^9, 
   3.804765562344428*^9}, {3.804766147431567*^9, 3.804766227630797*^9}, {
   3.804766286234791*^9, 3.804766308605136*^9}, {3.8047663534339848`*^9, 
   3.804766354452037*^9}, {3.804766439853477*^9, 3.804766465743203*^9}, {
   3.804766531778639*^9, 3.80476653188992*^9}, {3.80476746123464*^9, 
   3.804767473553545*^9}, {3.8047675129974613`*^9, 3.804767856574337*^9}, {
   3.80476789869788*^9, 3.804767959446685*^9}, {3.804768066304776*^9, 
   3.8047681560828648`*^9}, {3.8047681935827208`*^9, 
   3.8047681966185827`*^9}, {3.804769696628418*^9, 3.804769702614152*^9}, {
   3.804769770510948*^9, 3.804769788749237*^9}, {3.8047707489031153`*^9, 
   3.80477076189818*^9}, {3.80492072050135*^9, 3.804920768779024*^9}, {
   3.8049207996860733`*^9, 3.8049208638288393`*^9}, {3.804922201497169*^9, 
   3.804922204154221*^9}, {3.805545113828334*^9, 3.8055451168228397`*^9}, {
   3.8302603797711077`*^9, 3.830260447012021*^9}, {3.830260500640791*^9, 
   3.830260515724531*^9}, {3.8302614164145203`*^9, 3.830261511133874*^9}, {
   3.8302615758468237`*^9, 3.8302615797232943`*^9}, {3.830261629287922*^9, 
   3.830261686962531*^9}, {3.830261720604748*^9, 3.830261776748907*^9}, {
   3.830262067066702*^9, 3.830262122233395*^9}, {3.8302623551323347`*^9, 
   3.8302624042362223`*^9}, {3.8302625699842052`*^9, 
   3.8302625812558727`*^9}, {3.830936987804688*^9, 3.8309369883202477`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"d1f43057-d166-4eb9-b8b4-fbc50a740efa"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJzt1/s/1PkeB/AxRXIqKpcVUVZKa6PQlkufXNqEVkkqTbmV4hEm2nLrSm3S
yr2bkLCi0CaNQoNpjAkNYxiDMTMG4xZHS9sFuxjv7zlnH/0B5/GYzy/zeM/M
93ObeT4+n9dKD3/Ho3gcDjcphcNNvf53G0ahinnb+SERyGv7uSi9Y+/EdQLK
DUyY0NMcRCSNy/27SSlIzzGMozzaL/48AxVY+OK1uX3ozu2p9hBJbdEYNGX1
ir+fh2jJxCPuzSI0sHvqnSdos10lK1nQI36+EE1Uy9AiR7uRXPMDorncc6TL
PULWkO8W91eMBopuhUav60K6hBsVo2tKEIoWphrvEYr7L0NJPtvX3gjrRBl/
P938gIwezXUo18sRiMcrR1djt/k8aeUjw+lWiYJeDVNqFfji8SkooP+ZrfkO
HqocXfP3CK8R88S881fnd4jnU4WKb1MQ4Uo7cpwekIZejHg13JJtE8+vGn04
EGfTf4OD+CFTHdJReibBar56i3i+NWiZfsLz/EfN6OTU9Ii1yKY8aeC+RZN4
/nXonsKqh9mcRjTzOzBQGZsfEXuGKV4PAynKxu5b900DspkeoB7JECfJTiUM
8frqUd/WwaiXVXVoajTCjQaUIdU9abu8RrxeJpoTe7hUKbgaTS+nmYnaY6L/
5HKo4vU3ooAxl0X+lhSkOTUdDRYSsUrj4vPLxfvBQozzF4nIugwd85pqTYix
viSFY1gs3p9mVGF8i1b6fSGa6k0xrxkFva8nx3jmifeLjdIWfimUv5CBxqa6
G2WjXUkCv1TPRPH+tSDc8PyT+/1d0ZbpDjlo9h85s59YPT29y61Qz+xvG9S1
NVMNq2f2ux1qpekJcqGe2X+snu6O0AH1TOP9T/1PLzSbIscHUZgX4c1LakHH
MS/xS+ZXunkOgJe+unr1syf7wcujS6v/TP+1D7xQc81YVYW94EV00Si8VygC
L2kGFs/uqIvAS9CeUE+6Sw940c3aXZCR0g1euicr3S/0dIEXx1w/HaZRF3iZ
286h614Rgpcje5zYWq2d4EUvy/aVj2EneFkVmSVbHC0AL/iIs6Z1A3zwwhlr
sQjYyQcvskPauoEFPPAy5+CXVRlKPPCyaLliYvFHLnjx2RJPHX7TDl5YycOC
nPtt4OVavk9wTkgreKGThgeLnDngJZBC4N41bgEvOUMOqWtU2ODlhcimRv9z
E3i5Fnau5wqfBV6cCa9kZOiN4KWPpB31SyETvDwcrOf3pDWAl08mu+ylb9SD
lyzr/fmvzjHAyyRbs264ow686JdykPbrGvAiq6d9jP+IDl6OaX+zZCSJBl7W
h88ZXhlOBS8VhWWELScp4MUvytlA2b0CzXoZkD0WF+xIRrNe0jZuvR94rQTN
evlD+NHfMYCEZr1kR17lGRMK0awXyobu319vL0CzXog73ufs9c5Gs17S3G3t
NLaloVkvu8i7qk9Zx6BZLzJN7jEOIprZ17xsdKtyOXoK86JlSr7WZop5cUv/
ze+LFuYlRWVlKE0D85LK0OXKrMW8BIV86/TAAvOSRkIGiZ6YlwRtHMknuge8
6Jt9aZEvx86XYLvAvLxP2Pkyeqa0INkE85Iehef8dEEIXhaoeRbvftMJXq57
a01YqWFe8MWy8Q3+AvCi6pVJeUbjg5erviSN/FWYl4K+IvovV3jgxWBrV5JG
Uwd4OcxM/2SUxQUv5Ptv4qXPtoOXAFs7aTuXNvCSdiTnKdW8Fbxohn/bjVZz
wEubt8rCcOUW8CJiuOq4/4sNXh7XvNicL90MXmi+DNE2acxL3uEd8lJymJeE
Mh3iq6WYl04jVT8PLcyLoxG+ttYY8zKioBnasxPzkqKV6nbTB/Nyx8rQO1rl
LXg5fWjyEcWjFrwEF0c55xa9AS+RmgafNZbSwcuS2g/kiTM0zMvBjNV6XVTw
Ipfp2njN5TV4UeEpueLYleClSyZwxalDFeAl/2zoZF0fGbxsSnQPHZssAy9D
t/depG0uAS+bPi8sGLhUDF5cutTHzVqLMC/Wk2sTLAvBS6mV0oZa0hP0NS99
gVuF1QOYFx0Vaar6knfgRftx/Ka59oPgJW48LpwTNwBeyO77DuM6+8FLcMbN
83tN+sGL353K2MCbfeDFRvZ3BuFjL3ixaCnWcnLtBS9hHrobqmgi8CJa73zU
wlgEXhade5/mmdGDedlxi8FV6gEv+gTBSmJkN3gZ6nm5lzvRBV4s7PfTP/zc
BV52Xi6fE/tOCF7Kik7/Gn5cCF4sl+irP+7sBC+U52Xcd66d4IWUZTai1y4A
L+27R4Z3HhSAF8HdoUQTDh+8UCNeENsP8MELzvdZphaHB14+Hs0mfXDhgZda
WldZEqkDvNi6k4qWlXDBy09qd/MJ5HbwUobwd9HrNvCiZVnZ8Bu9FbxcT/g4
EMLggJecl/KJqU0t4KXkrar3eBsbvChvY3LCOpvBS8yC/KXz+prAS3rEhdbL
wyzwYn/d+WLnWCN4If64nio3zgQvZ4K2V3fjmeDFOOTOqIdsA3jJa0od9llY
D17whLrIvsUM8JLsVrn37nd14GU8el8sbkMNeEkU3Mtu20gHLwmJoQfmmdDA
S98F8or9plTwQtQMW55lQgEvym81/6j6oQK8qCQh/H96UX9pQMLHYl5+bHax
wp3CzhdnlrnV25+x86X/BN4hJgo7X77v0BhWK8DOl/7+eWd9eNj5olPR4hK2
rBe80A37E0UE7D52yVG07H4Wdh8L0c9tZI1h97Hj2ha0Dvtu8LJzBSlqUzZ2
H7NuMNcgynaBFx2pPKs1vkLwMvG8JFehCbuP4Qc2KgotO8FLCY3q4PVUAF42
SWXGeawWgBfhHHmUk8IHL2Ub2pwVVfng5fhWV3ZIEg+8OE0mmpYq88ALZXwU
H2rYAV5kI9zkyrdwwcsnpoeHmkM7eFnwafSHQ0fawIvtcevsQ+dawQuFEr7t
QzIHvBBWvKmaR27B7mNG63L9e9jgJSR84tPipWzwoq6artxo2QxeFJ6Y+d47
3QRenHgHAvblscBLDFpuNtjbCF7sSxZn2uk2gpcistN89xNM8JJdsEd3+dMG
8OK8SEHj5Hg9eAmr8rdysKsHL5SDQStzkxng5aqXWd2I4C14YRflr/GIrwMv
vPDLB67b1oIXhSGDF56ymJe0feRLLTWYl+x/Z8rwb1aDl4IsVXN/bxp4IX0n
6gixqAIvaZmLD33RpH4lx/zzvJHkf0n+l+T/2SbJ/5L8L8n/kvwvyf+S/C/J
/5L8L8n/kvwvyf+S/P//l///Aq55YXk=
      "], {{{}, 
        {RGBColor[0.9333333333333333, 0.9333333333333333, 0.9333333333333333],
          EdgeForm[None], 
         GraphicsGroupBox[
          PolygonBox[{{1, 256, 42, 41, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31,
            30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 
           14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 
           
           2}}]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}}, {{}, {}, 
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 
          51}]}, 
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
         LineBox[{52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
          67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
          84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100,
           101, 102}]}, 
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
         LineBox[{103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 
          128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
          141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 
          153}]}, 
        {RGBColor[0, 0, 1], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
         LineBox[{154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 
          166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 
          179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 
          192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 
          204}]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
         LineBox[{205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 
          217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 
          230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 
          243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 
          255}]}}, {
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 0, 1], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}}, {
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 0, 1], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}}, {
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 0, 1], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}}}], {{}, {}}}, InsetBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(1\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(W\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(conv\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(DP\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(R\\)]\\)\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[
           GrayLevel[0], 30], FontFamily -> "Arial"}, Background -> Automatic,
          StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0.33333333333333337`, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.5, 0], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  GrayLevel[0], Editable -> False, Selectable -> False], ",", 
                 "30"}], "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.1, 0.3}], ImageScaled[{0, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Epilog->{
     InsetBox[
      BoxData[
       FormBox[
        TagBox[
         FormBox[
          GraphicsBox[{{{}, {{{}, {}, {
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  NCache[
                   Rational[2, 3], 0.6666666666666666], 0]], 
                LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ6qRda5P6xqsWfYyDAn2brIHsKfYu/A12l9PKjJ
fodc6+vAHfPsD0gaKFdN6obKL7F3WD7RRzl7kv2smSCw0j5hqkbiQ57pUPXr
7A/cb5Q8t2a2/ZtAkMhG+w9ZwtdPqSyA6t9ir5C17DJf4SJ7ruuLC2y5ttt/
CEk33LVrCdS8nfYXPvd5JzMut9eM6T/0VWOPfYHUd9k1Liuh5u+zP8Bdcsi+
ZbX9EqDu64sP2De07p1xYf9aqH0H7Q/Ivnkg9n29vTEYHLZfYHr+0nORjVD7
j9jPeNvy/q72JvvDXzWANhy1P5Jz7r6/w2aoe47bv/Hfy68YtMU+CGzhCfuI
td3/TRO3Qt130t6mYCZvSe42ewBdG5zQ
                 "]]}, {
                Hue[0.9060679774997897, 0.6, 0.6], 
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]], 
                LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ6qRda5P6xqsWdYYDhpXmGUPYQ/xZ6h/Lh2z/oc
+x1yra8Dd8yzZ5BaIXrqUxlUfol9Q/VXHTnNBvtZM0FgpX3D8idOe4xaoerX
2TPkbH9TPaHL/k0gSGSj/YM1vf7c8hOg+rfYHwjS/i8rM9me6/riAluu7fYH
Drw2UrabBjVvp/2CiUHRbC0z7TVj+g991dhjf8BMVvrRmzlQ8/fZHxDY9PuX
9QL7JUDd1xcfsGdIc2z0F1oEte+gvUPDWVvNn4vtjcHgsP2CGfUPfT4shdp/
xL5g1fd57d+X2x/+qgG04aj9i0Lvz2v5VkHdc9ze4q7n2lmma+yDwBaesN+Q
/UlZL2cd1H0n7ec8dTyhFrnBHgDMPJtI
                 "]]}}, {{
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  NCache[
                   Rational[2, 3], 0.6666666666666666], 0]]}, {
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}}, {{
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  NCache[
                   Rational[2, 3], 0.6666666666666666], 0]]}, {
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {}, {}, {}}, {{
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  NCache[
                   Rational[2, 3], 0.6666666666666666], 0]]}, {
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {}, {}, {}}}, {{}, {}}}, {
             InsetBox[
              FormBox[
               
               TemplateBox[{
                "\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(W\\)]\\)-\\!\\(\\*SubscriptBox[\\(Q\\), \\(1\\)]\\)\"", 
                 "\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(conv\\)]\\)-\\!\\(\\*SubscriptBox[\\(Q\\), \\(1\\)]\\)\""}, "LineLegend", 
                DisplayFunction -> (FormBox[
                  StyleBox[
                   StyleBox[
                    PaneBox[
                    TagBox[
                    GridBox[{{
                    TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}],
                     "Grid"], Alignment -> Left, AppearanceElements -> None, 
                    ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
                    "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
                   
                    Directive[
                    GrayLevel[0], 20], FontFamily -> "Arial"}, Background -> 
                   Automatic, StripOnInput -> False], TraditionalForm]& ), 
                InterpretationFunction :> (RowBox[{"LineLegend", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"PointSize", "[", 
                    FractionBox["7", "360"], "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"PointSize", "[", 
                    FractionBox["7", "360"], "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{#, ",", #2}], "}"}], ",", 
                    RowBox[{"LegendMarkers", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], 
                    ",", 
                    RowBox[{"Joined", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                    RowBox[{"LabelStyle", "\[Rule]", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", "20"}], "]"}]}], ",", 
                    RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], 
                   "]"}]& ), Editable -> True], TraditionalForm], 
              Scaled[{0.1, 0.7}], 
              ImageScaled[{0, 0.5}], FormatType -> StandardForm, 
              BaseStyle -> {FontSize -> Larger}]}}, {
           DisplayFunction -> Identity, DisplayFunction -> Identity, 
            DisplayFunction -> Identity, AspectRatio -> 
            NCache[GoldenRatio^(-1), 0.6180339887498948], 
            Axes -> {True, True}, AxesLabel -> {None, None}, 
            AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
            Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
               FormBox["\"Q\"", TraditionalForm], None}, {
               FormBox["\"y\"", TraditionalForm], None}}, 
            FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
            GridLines -> {None, None}, GridLinesStyle -> Directive[
              GrayLevel[0.5, 0.4]], LabelStyle -> Directive[
              GrayLevel[0], 20], 
            Method -> {
             "OptimizePlotMarkers" -> True, 
              "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& )}}, 
            PlotRange -> {{0, 0.2}, {0, 0.08760762531295624}}, 
            PlotRangeClipping -> True, PlotRangePadding -> {{
               Scaled[0.02], 
               Scaled[0.02]}, {
               Scaled[0.02], 
               Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
          TraditionalForm], 
         InterpretTemplate[Legended[
           Graphics[{{}, {{{}, {}, {
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  Rational[2, 3], 0]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ6qRda5P6xqsWfYyDAn2brIHsKfYu/A12l9PKjJ
fodc6+vAHfPsD0gaKFdN6obKL7F3WD7RRzl7kv2smSCw0j5hqkbiQ57pUPXr
7A/cb5Q8t2a2/ZtAkMhG+w9ZwtdPqSyA6t9ir5C17DJf4SJ7ruuLC2y5ttt/
CEk33LVrCdS8nfYXPvd5JzMut9eM6T/0VWOPfYHUd9k1Liuh5u+zP8Bdcsi+
ZbX9EqDu64sP2De07p1xYf9aqH0H7Q/Ivnkg9n29vTEYHLZfYHr+0nORjVD7
j9jPeNvy/q72JvvDXzWANhy1P5Jz7r6/w2aoe47bv/Hfy68YtMU+CGzhCfuI
td3/TRO3Qt130t6mYCZvSe42ewBdG5zQ
                 "]]}, {
                Hue[0.9060679774997897, 0.6, 0.6], 
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ6qRda5P6xqsWdYYDhpXmGUPYQ/xZ6h/Lh2z/oc
+x1yra8Dd8yzZ5BaIXrqUxlUfol9Q/VXHTnNBvtZM0FgpX3D8idOe4xaoerX
2TPkbH9TPaHL/k0gSGSj/YM1vf7c8hOg+rfYHwjS/i8rM9me6/riAluu7fYH
Drw2UrabBjVvp/2CiUHRbC0z7TVj+g991dhjf8BMVvrRmzlQ8/fZHxDY9PuX
9QL7JUDd1xcfsGdIc2z0F1oEte+gvUPDWVvNn4vtjcHgsP2CGfUPfT4shdp/
xL5g1fd57d+X2x/+qgG04aj9i0Lvz2v5VkHdc9ze4q7n2lmma+yDwBaesN+Q
/UlZL2cd1H0n7ec8dTyhFrnBHgDMPJtI
                 "]]}}, {{
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  Rational[2, 3], 0]]}, {
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}}, {{
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  Rational[2, 3], 0]]}, {
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {}, {}, {}}, {{
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  Rational[2, 3], 0]]}, {
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {}, {}, {}}}, {{}, {}}}, {
            DisplayFunction -> Identity, DisplayFunction -> Identity, 
             AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
             AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
             Identity, Frame -> {{True, True}, {True, True}}, 
             FrameLabel -> {{"Q", None}, {"y", None}}, 
             FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
             GridLines -> {None, None}, GridLinesStyle -> Directive[
               GrayLevel[0.5, 0.4]], LabelStyle -> Directive[
               GrayLevel[0], 20], 
             Method -> {
              "OptimizePlotMarkers" -> True, 
               "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
             PlotRange -> {{0, 0.2}, {0, 0.08760762531295624}}, 
             PlotRangeClipping -> True, PlotRangePadding -> {{
                Scaled[0.02], 
                Scaled[0.02]}, {
                Scaled[0.02], 
                Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], {
            Placed[
             LineLegend[{
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]], 
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}, {
              "\!\(\*SubscriptBox[\(Q\), \(W\)]\)-\!\(\*SubscriptBox[\(Q\), \
\(1\)]\)", 
               "\!\(\*SubscriptBox[\(Q\), \
\(conv\)]\)-\!\(\*SubscriptBox[\(Q\), \(1\)]\)"}, 
              LegendMarkers -> {{False, Automatic}, {False, Automatic}}, 
              Joined -> {True, True}, LabelStyle -> Directive[
                GrayLevel[0], 20], LegendLayout -> "Column"], {
              Scaled[{0.1, 0.7}], {0, 0.5}}, Identity]}]& ], Editable -> True,
          Selectable -> True, SelectWithContents -> False, AutoDelete -> 
         True], TraditionalForm]], {0.4, 0.8}, Automatic, 
      Scaled[0.4]]},
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"Q\"", TraditionalForm], None}, {
      FormBox["\"y\"", TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->Full,
   LabelStyle->Directive[
     GrayLevel[0], 30],
   Method->{
    "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->FormBox["\"N=0.3\"", TraditionalForm],
   PlotRange->{{0, 0.5}, {0, 1.0000000083758829`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, 
      GraphicsComplex[CompressedData["
1:eJzt1/s/1PkeB/AxRXIqKpcVUVZKa6PQlkufXNqEVkkqTbmV4hEm2nLrSm3S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       "], {{{}, {
          EdgeForm[], 
          RGBColor[
          0.9333333333333333, 0.9333333333333333, 0.9333333333333333], 
          GraphicsGroup[{
            
            Polygon[{{1, 256, 42, 41, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 
             30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 
             14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 
             2}}]}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}}, {{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          
          Line[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18,
            19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
           35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 
           51}]}, {
          Hue[0.9060679774997897, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            Rational[2, 3], 0]], 
          
          Line[{52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
           67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83,
            84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
           100, 101, 102}]}, {
          Hue[0.1421359549995791, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]], 
          Line[{103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
           115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 
           128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
           141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 
           153}]}, {
          Hue[0.37820393249936934`, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]], 
          
          Line[{154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 
           166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 
           179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 
           192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 
           204}]}, {
          Hue[0.6142719099991583, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0]], 
          
          Line[{205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 
           217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 
           230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 
           243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 
           255}]}}, {{
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            Rational[2, 3], 0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0]]}}, {{
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            Rational[2, 3], 0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[
           1, 0.5, 0]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}}, {{
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            Rational[2, 3], 0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[
           1, 0.5, 0]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}}}], {{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, Epilog -> {
        Inset[
         Legended[
          Graphics[{{}, {{{}, {}, {
               Hue[0.67, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]], 
               Line[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ6qRda5P6xqsWfYyDAn2brIHsKfYu/A12l9PKjJ
fodc6+vAHfPsD0gaKFdN6obKL7F3WD7RRzl7kv2smSCw0j5hqkbiQ57pUPXr
7A/cb5Q8t2a2/ZtAkMhG+w9ZwtdPqSyA6t9ir5C17DJf4SJ7ruuLC2y5ttt/
CEk33LVrCdS8nfYXPvd5JzMut9eM6T/0VWOPfYHUd9k1Liuh5u+zP8Bdcsi+
ZbX9EqDu64sP2De07p1xYf9aqH0H7Q/Ivnkg9n29vTEYHLZfYHr+0nORjVD7
j9jPeNvy/q72JvvDXzWANhy1P5Jz7r6/w2aoe47bv/Hfy68YtMU+CGzhCfuI
td3/TRO3Qt130t6mYCZvSe42ewBdG5zQ
                "]]}, {
               Hue[0.9060679774997897, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]], 
               Line[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ6qRda5P6xqsWdYYDhpXmGUPYQ/xZ6h/Lh2z/oc
+x1yra8Dd8yzZ5BaIXrqUxlUfol9Q/VXHTnNBvtZM0FgpX3D8idOe4xaoerX
2TPkbH9TPaHL/k0gSGSj/YM1vf7c8hOg+rfYHwjS/i8rM9me6/riAluu7fYH
Drw2UrabBjVvp/2CiUHRbC0z7TVj+g991dhjf8BMVvrRmzlQ8/fZHxDY9PuX
9QL7JUDd1xcfsGdIc2z0F1oEte+gvUPDWVvNn4vtjcHgsP2CGfUPfT4shdp/
xL5g1fd57d+X2x/+qgG04aj9i0Lvz2v5VkHdc9ze4q7n2lmma+yDwBaesN+Q
/UlZL2cd1H0n7ec8dTyhFrnBHgDMPJtI
                "]]}}, {{
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]]}, {
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}}, {{
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]]}, {
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}, {}, {}, {}}, {{
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]]}, {
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}, {}, {}, {}}}, {{}, {}}}, {
           DisplayFunction -> Identity, DisplayFunction -> Identity, 
            AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
            AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
            Identity, Frame -> {{True, True}, {True, True}}, 
            FrameLabel -> {{"Q", None}, {"y", None}}, 
            FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
            GridLines -> {None, None}, GridLinesStyle -> Directive[
              GrayLevel[0.5, 0.4]], LabelStyle -> Directive[
              GrayLevel[0], 20], 
            Method -> {
             "OptimizePlotMarkers" -> True, 
              "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& )}}, 
            PlotRange -> {{0, 0.2}, {0, 0.08760762531295624}}, 
            PlotRangeClipping -> True, PlotRangePadding -> {{
               Scaled[0.02], 
               Scaled[0.02]}, {
               Scaled[0.02], 
               Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], {
           Placed[
            LineLegend[{
              Directive[
               PointSize[
                Rational[7, 360]], 
               AbsoluteThickness[1.6], 
               RGBColor[0, 
                Rational[2, 3], 0]], 
              Directive[
               PointSize[
                Rational[7, 360]], 
               AbsoluteThickness[1.6], 
               RGBColor[1, 0, 0]]}, {
             "\!\(\*SubscriptBox[\(Q\), \(W\)]\)-\!\(\*SubscriptBox[\(Q\), \
\(1\)]\)", 
              "\!\(\*SubscriptBox[\(Q\), \
\(conv\)]\)-\!\(\*SubscriptBox[\(Q\), \(1\)]\)"}, 
             LegendMarkers -> {{False, Automatic}, {False, Automatic}}, 
             Joined -> {True, True}, LabelStyle -> Directive[
               GrayLevel[0], 20], LegendLayout -> "Column"], {
             Scaled[{0.1, 0.7}], {0, 0.5}}, Identity]}], {0.4, 0.8}, 
         Automatic, 
         Scaled[0.4]]}, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"Q", None}, {"y", None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> Full, LabelStyle -> Directive[
        GrayLevel[0], 30], 
      Method -> {
       "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotLabel -> "N=0.3", 
      PlotRange -> {{0, 0.5}, {0, 1.0000000083758829`}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], {
     Placed[
      LineLegend[{
        Directive[
         PointSize[
          Rational[1, 90]], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]], 
        Directive[
         PointSize[
          Rational[1, 90]], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 
          Rational[2, 3], 0]], 
        Directive[
         PointSize[
          Rational[1, 90]], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]], 
        Directive[
         PointSize[
          Rational[1, 90]], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1]], 
        Directive[
         PointSize[
          Rational[1, 90]], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0.5, 0]]}, {
       "\!\(\*SubscriptBox[\(Q\), \(1\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(W\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(conv\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(DP\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(R\)]\)"}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}, {
         False, Automatic}, {False, Automatic}, {False, Automatic}}, 
       Joined -> {True, True, True, True, True}, LabelStyle -> Directive[
         GrayLevel[0], 30], LegendLayout -> "Column"], {
       Scaled[{0.1, 0.3}], {0, 0.5}}, Identity]}]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.804769789599272*^9, 3.804770762849044*^9, {3.804920745208788*^9, 
   3.80492076127045*^9}, {3.8049208558718653`*^9, 3.804920864405959*^9}, 
   3.804922008909322*^9, 3.8049222045663967`*^9, 3.805545172516979*^9, {
   3.830260393474946*^9, 3.830260402517269*^9}, 3.830260447580389*^9, 
   3.830260576991901*^9, {3.8302614854964542`*^9, 3.830261511492223*^9}, {
   3.830261576779628*^9, 3.8302615802044086`*^9}, {3.830261635226318*^9, 
   3.830261687379271*^9}, 3.830261755069751*^9, {3.830262099336258*^9, 
   3.83026212297289*^9}, 3.830262533224936*^9, {3.830262570750039*^9, 
   3.830262581879921*^9}, 3.8302629515423193`*^9, 3.830516362972768*^9, 
   3.830937009766274*^9, 3.8309372182569027`*^9, 3.830938048562236*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"76cfb22f-57cc-4a04-818d-7862c167f67d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot N=0.5", "Subsection",
 CellChangeTimes->{{3.8047497849220953`*^9, 3.804749788961335*^9}, {
  3.8049157122330523`*^9, 3.804915717900094*^9}, {3.8049169404720497`*^9, 
  3.804916940668213*^9}, {3.804921208184062*^9, 
  3.8049212083208237`*^9}},ExpressionUUID->"80a32855-d993-49b1-8c00-\
a10bd28c693d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"listcoh5", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"y", "\[Equal]", "0"}], ",", "1", ",", 
        RowBox[{"Max", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Maximize", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"coh", "[", 
                 RowBox[{"y", ",", "0.5", ",", "r"}], "]"}], ",", 
                RowBox[{"0", "\[LessEqual]", "r", "\[LessEqual]", "1"}]}], 
               "}"}], ",", "r"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "0"}], "}"}], "]"}]}], 
       "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", "0.5", ",", "0.01"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.804915782929895*^9, 3.8049159048340607`*^9}, {
  3.804915945750475*^9, 3.80491597381143*^9}, {3.804916531594528*^9, 
  3.804916531810732*^9}, {3.804916945329508*^9, 3.8049169475127277`*^9}, {
  3.804921155485427*^9, 3.804921155627919*^9}, {3.8049212071337967`*^9, 
  3.804921207231229*^9}, {3.830262617714119*^9, 3.830262617795796*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"ce7ec5d9-34ff-4592-8be0-ea1b135c5e04"],

Cell[BoxData[
 TemplateBox[{
  "NMaximize","nnum",
   "\"The function value \\!\\(\\*RowBox[{\\\"Indeterminate\\\"}]\\) is not a \
number at \\!\\(\\*RowBox[{\\\"{\\\", \\\"r\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \\\"0.`\\\", \\\"}\\\"}]\\).\"",2,50,9,
   29964659795695582155,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.80554553457399*^9, 3.830262628005885*^9, 
  3.8309372214981127`*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"1005020c-cc1b-44f9-bb9f-eac0f2914b7c"],

Cell[BoxData[
 TemplateBox[{
  "NMaximize","nnum",
   "\"The function value \\!\\(\\*RowBox[{\\\"Indeterminate\\\"}]\\) is not a \
number at \\!\\(\\*RowBox[{\\\"{\\\", \\\"r\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \\\"0.`\\\", \\\"}\\\"}]\\).\"",2,50,10,
   29964659795695582155,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.80554553457399*^9, 3.830262628005885*^9, 
  3.8309372216174183`*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"4979e818-57d7-4a59-bbe3-ddcbd443c434"],

Cell[BoxData[
 TemplateBox[{
  "NMaximize","nnum",
   "\"The function value \\!\\(\\*RowBox[{\\\"Indeterminate\\\"}]\\) is not a \
number at \\!\\(\\*RowBox[{\\\"{\\\", \\\"r\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \\\"0.`\\\", \\\"}\\\"}]\\).\"",2,50,11,
   29964659795695582155,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.80554553457399*^9, 3.830262628005885*^9, 
  3.830937221729188*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"c3689888-34b5-437f-924c-3ed090804824"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NMaximize\\\", \\\"::\\\
\", \\\"nnum\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,50,12,29964659795695582155,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.80554553457399*^9, 3.830262628005885*^9, 
  3.8309372217888803`*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"4fd07d71-b113-45ce-aa5e-bac9137a10c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.9494677445457602`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.9087851020052843`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.8717531298041328`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.8370621699712921`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.8040930031610832`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.7724824279706319`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07`", ",", "0.7419913991186092`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.7124506614281624`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "0.6837341268795865`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.6557442744323655`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", "0.6284034674359031`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.6016484644421989`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", "0.5754267783995151`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "0.5496941665665556`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.5244128438845439`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.4995501767778585`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", "0.47507770616068185`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.4509704021602644`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", "0.42720608576808755`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.40376497321087285`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21`", ",", "0.38062931217058593`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22`", ",", "0.35778308785058993`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23`", ",", "0.33521178291738973`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24`", ",", "0.31290217953499244`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0.2908421946694604`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26`", ",", "0.2690207419691532`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.27`", ",", "0.24742761507863753`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28`", ",", "0.2260533883925182`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.29`", ",", "0.2048893321154447`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", "0.1839273391460877`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31`", ",", "0.16315986180176204`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32`", ",", "0.14257985678615281`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33`", ",", "0.12218073710362148`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.34`", ",", "0.1019563298605064`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35000000000000003`", ",", "0.08190083908175727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36`", ",", "0.06200881282143744`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.37`", ",", "0.04227511396651573`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.38`", ",", "0.02269489423124449`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.39`", ",", "0.0032635709192601614`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41000000000000003`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.42`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.43`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.47000000000000003`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.804915977169877*^9, 3.8049169799228067`*^9, 
  3.80492121885221*^9, 3.805545534911948*^9, 3.8302626286679296`*^9, 
  3.830937222247808*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"8e8cada3-0897-4b6f-9e8b-2381c122b3cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"listcohx5", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"y", "\[Equal]", "0"}], ",", "1.", ",", 
        RowBox[{"Max", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Maximize", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"cohx", "[", 
                 RowBox[{"y", ",", "0.5", ",", "r"}], "]"}], ",", 
                RowBox[{"0", "\[LessEqual]", "r", "\[LessEqual]", "1"}]}], 
               "}"}], ",", "r"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "0"}], "}"}], "]"}]}], 
       "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", "0.5", ",", "0.01"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.804915982930067*^9, 3.804915984145637*^9}, {
   3.804916075247157*^9, 3.804916082243217*^9}, 3.8049161598291597`*^9, {
   3.804916949534937*^9, 3.804916951611752*^9}, {3.8049211574645977`*^9, 
   3.804921157568808*^9}, {3.804921204482489*^9, 3.8049212045631104`*^9}, {
   3.830262619182651*^9, 3.830262619251334*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"6f412af5-2c28-48c6-87fc-c31d85a79f3a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.9545131717118678`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.9189183058568988`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.8869899797152336`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.8574049934533812`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.82953494754614`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.8030097307361634`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07`", ",", "0.7775847783458654`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.7530862497378111`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "0.7293841375452124`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.7063774968718521`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", "0.6839856473096093`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.6621426020675796`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", "0.6407933672153334`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "0.6198913862786967`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.5993967184966886`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.579274704831381`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", "0.5594949685709123`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.5400306516937213`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", "0.5208578212509424`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.5019550008653876`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21`", ",", "0.4833027959621941`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22`", ",", "0.46488359034055937`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23`", ",", "0.44668129781883953`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24`", ",", "0.4286811569389356`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0.41086955972536854`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26`", ",", "0.39323390765907695`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.27`", ",", "0.37576248960630343`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28`", ",", "0.3584443776126367`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.29`", ",", "0.34126933734877973`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", "0.3242277506590907`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31`", ",", "0.3073105481729133`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32`", ",", "0.2905091503324639`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33`", ",", "0.2738154154983337`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.34`", ",", "0.25722159403550826`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35000000000000003`", ",", "0.24072028747460855`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36`", ",", "0.2243044119962142`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.37`", ",", "0.20796716560924933`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.38`", ",", "0.1917019984939593`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.39`", ",", "0.1755025860608872`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "0.1593628043433305`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41000000000000003`", ",", "0.14327670739487708`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.42`", ",", "0.12723850640813117`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.43`", ",", "0.1112425503073789`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44`", ",", "0.09528330759816517`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45`", ",", "0.07935534928160187`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46`", ",", "0.0634533326616381`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.47000000000000003`", ",", "0.04757198589014783`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48`", ",", "0.031706093108095634`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49`", ",", "0.015850480051618987`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "4.440892098500626`*^-16"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.804915988086194*^9, {3.804916078118911*^9, 3.804916084932728*^9}, {
   3.804916151405528*^9, 3.804916166836062*^9}, 3.804916321018572*^9, 
   3.8049169840769978`*^9, 3.804921221048004*^9, 3.8055455368388767`*^9, 
   3.8302626328422127`*^9, 3.830937226868*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"ee89b275-8970-4c75-a53b-d360cd3a0959"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"listconv5", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"y", "\[Equal]", "0"}], ",", "1.", ",", 
        RowBox[{"Max", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"covhullgad3", "[", 
            RowBox[{"0.5", ",", "y"}], "]"}], ",", "0"}], "}"}], "]"}]}], 
       "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0.", ",", "0.5", ",", "0.01"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8049172541901283`*^9, 3.8049172848920193`*^9}, {
  3.804918145083391*^9, 3.804918146323039*^9}, {3.804920950937332*^9, 
  3.8049209522828207`*^9}, {3.8049211882952423`*^9, 3.804921195441474*^9}, {
  3.830262621100109*^9, 3.830262621197515*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"0659cef3-7227-48ab-ab66-8e53ddef5abc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.9497033758587309`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.9096322703503902`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.8735369688961018`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.8400827474201952`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.8086339692190794`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.7788155250398078`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07`", ",", "0.7503792375765769`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.7231486002361062`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "0.696991631815863`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.6718059455669912`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", "0.6475098444920792`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.6240366762307761`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", "0.6013310789267419`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "0.5793463864627013`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.5580427771138351`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.537385916957399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", "0.5173459430332088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.4978966861514604`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", "0.4790150667039264`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.46068061792621356`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21`", ",", "0.4428751047456703`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22`", ",", "0.4255822154631751`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23`", ",", "0.4087873097242066`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24`", ",", "0.39247721055019197`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0.37664003125366025`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26`", ",", "0.36126503025833706`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.27`", ",", "0.3463424884486942`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28`", ",", "0.3318636048593366`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.29`", ",", "0.31782040740234`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", "0.3042056760014263`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31`", ",", "0.29101287601379605`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32`", ",", "0.27823610021267153`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33`", ",", "0.2658700179074951`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.34`", ",", "0.2539098300116647`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35000000000000003`", ",", "0.24235122904910644`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36`", ",", "0.23119036322786563`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.37`", ",", "0.22042380381264753`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.38`", ",", "0.21004851510283856`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.39`", ",", "0.2000618263732855`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "0.19046140516463567`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41000000000000003`", ",", "0.18124523132169237`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.42`", ",", "0.17241157117334688`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.43`", ",", "0.1639589512283322`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44`", ",", "0.15588613073131594`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45`", ",", "0.14819207238529572`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46`", ",", "0.14087591050710352`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.47000000000000003`", ",", "0.13393691585070033`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48`", ",", "0.12737445632144043`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49`", ",", "0.12118795283450612`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0.1153768296675853`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.804917280771844*^9, 3.804917307989793*^9}, 
   3.8049174050363417`*^9, 3.80491744085878*^9, 3.8049174741327887`*^9, 
   3.804917772269472*^9, 3.8049178182650843`*^9, 3.804918082911812*^9, 
   3.8049182306973963`*^9, 3.804921031053043*^9, 3.804921277398836*^9, 
   3.8055455889486732`*^9, 3.830262722655505*^9, 3.830937335583232*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"62e2367d-c13d-4d14-93ad-be212cb4c617"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"listcohx5diff", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"i", "-", "1"}], ")"}], "*", " ", "0.01"}], " ", ",", 
      RowBox[{
       RowBox[{"listcohx5", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], "-", 
       RowBox[{"listcoh5", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "21"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.804915982930067*^9, 3.804915984145637*^9}, {
   3.804916075247157*^9, 3.804916082243217*^9}, 3.8049161598291597`*^9, {
   3.8049184912550592`*^9, 3.804918493399186*^9}, {3.804918681969542*^9, 
   3.804918682089808*^9}, {3.830260477087624*^9, 3.830260477200872*^9}, {
   3.830260734548044*^9, 3.830260735033312*^9}, {3.830260782583274*^9, 
   3.830260863072671*^9}, {3.830260893753522*^9, 3.8302609210419397`*^9}, {
   3.830260964255731*^9, 3.830261070253809*^9}, 3.8302612231352253`*^9, {
   3.830262307523241*^9, 3.830262312908585*^9}, {3.830262640559738*^9, 
   3.830262644098832*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"3e60d883-64ee-4588-89b0-da496ebc18db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.005045427166107563`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.010133203851614536`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.015236849911100858`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.020342823482089045`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.02544194438505676`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.030527302765531505`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07`", ",", "0.03559337922725614`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.04063558830964875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "0.045650010665625906`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.05063322243948665`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", "0.05558217987370617`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.060494137625380695`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", "0.06536658881581836`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "0.0701972197121411`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.07498387461214473`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.07972452805352248`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", "0.08441726241023045`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.08906024953345693`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", "0.09365173548285483`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.09819002765451473`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.830262742085072*^9, 3.830262760987932*^9}, 
   3.830937337982606*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"9809bbd7-aaab-4822-a89a-6a79395ae91d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"listconv5diff", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"i", "-", "1"}], ")"}], "*", " ", "0.01"}], " ", ",", 
      RowBox[{
       RowBox[{"listconv5", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], "-", 
       RowBox[{"listcoh5", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "21"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.830261085798252*^9, 3.830261086774213*^9}, {
   3.8302611533145037`*^9, 3.830261154991171*^9}, 3.830261220418675*^9, {
   3.8302612903012743`*^9, 3.8302612941348667`*^9}, {3.8302623283091288`*^9, 
   3.8302623327886143`*^9}, {3.8302626459230213`*^9, 3.830262649484787*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"032ee3b3-c084-4ef6-bcf0-7c728e0b393f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.0002356313129706633`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.0008471683451058976`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.0017838390919689973`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.00302057744890305`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.004540966057996143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.0063330970691758415`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07`", ",", "0.008387838457967645`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.010697938807943785`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "0.013257504936276532`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.016061671134625755`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", "0.019106377056176016`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.022388211788577195`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", "0.02590430052722681`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "0.02965221989614575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.0336299332292912`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.0378357401795405`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", "0.042268236872526954`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.04692628399119597`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", "0.051808980935838855`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.05691564471534072`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.830262744808559*^9, 3.830262762654645*^9}, 
   3.830937339522724*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"c0799e2f-a61c-4831-aa5e-1d52f6b90c76"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"listdp05", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"y", "\[Equal]", "0"}], ",", "1.", ",", 
        RowBox[{"Max", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"qdp1", "[", 
             RowBox[{"y", ",", "0.5"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "0"}], "}"}], "]"}]}], 
       "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0.", ",", "0.5", ",", "0.01"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8049172541901283`*^9, 3.8049172848920193`*^9}, {
  3.804918145083391*^9, 3.804918146323039*^9}, {3.8049182280249233`*^9, 
  3.804918232836872*^9}, {3.804918364038117*^9, 3.804918365950453*^9}, {
  3.8049185036651373`*^9, 3.804918505649955*^9}, {3.804918605760643*^9, 
  3.804918605842182*^9}, {3.8302603040574007`*^9, 3.830260353855658*^9}, {
  3.830260481494478*^9, 3.830260481640902*^9}, {3.830262395534096*^9, 
  3.8302624004114637`*^9}, {3.830262651138363*^9, 3.8302626529291077`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"1b58f141-37d5-4b9d-979e-5b5709b3b56d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "0.9747349782648107`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "0.9543323043721361`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "0.9356732417765088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "0.9180971994215842`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.9012917778491029`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "0.8850737306727166`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07`", ",", "0.8693224122529739`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "0.8539523267837121`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", "0.8388996845527354`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.8241150304765107`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", "0.8095588617708087`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12`", ",", "0.7951988586076246`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", "0.7810080481951294`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", "0.7669635396696801`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15`", ",", "0.7530456240331991`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", "0.7392371163630393`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", "0.725522863915395`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", "0.7118893708951126`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", "0.6983245071865598`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.6848172787364835`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21`", ",", "0.6713576440153428`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22`", ",", "0.6579363654607768`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23`", ",", "0.6445448878512503`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24`", ",", "0.6311752376703798`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0.617819939015181`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26`", ",", "0.604471942673693`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.27`", ",", "0.5911245657791674`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28`", ",", "0.5777714400256709`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.29`", ",", "0.5644064668621157`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", "0.5510237784087013`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31`", ",", "0.5376177030896641`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32`", ",", "0.5241827351690467`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33`", ",", "0.5107135075262259`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.34`", ",", "0.4972047671255415`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35000000000000003`", ",", "0.48365135272719806`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36`", ",", "0.47004817446027325`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.37`", ",", "0.45639019493742466`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.38`", ",", "0.4426724116378858`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.39`", ",", "0.4288898403230115`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "0.41503749927884376`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41000000000000003`", ",", "0.4011103942042792`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.42`", ",", "0.3871035035825917`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.43`", ",", "0.3730117643890817`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44`", ",", "0.3588300579991666`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45`", ",", "0.34455319616978525`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46`", ",", "0.3301759069729183`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.47000000000000003`", ",", "0.3156928205636215`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.48`", ",", "0.3010984546664106`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49`", ",", "0.28638719966322446`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0.27155330316361204`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.804917280771844*^9, 3.804917307989793*^9}, 
   3.8049174050363417`*^9, 3.80491744085878*^9, 3.8049174741327887`*^9, 
   3.804917772269472*^9, 3.8049178182650843`*^9, 3.804918082911812*^9, {
   3.80491834437228*^9, 3.80491837269632*^9}, 3.804918426063555*^9, 
   3.804918573282134*^9, 3.805545172314295*^9, {3.830260338765294*^9, 
   3.8302603565207167`*^9}, 3.830260576795536*^9, 3.830262532984824*^9, 
   3.83026276749314*^9, 3.83093734403823*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"9bb4c056-2c44-46a2-a7da-7d5deb70b36f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<gad05.txt\>\"", ",", 
   RowBox[{"{", 
    RowBox[{
    "listcoh5", ",", "listcohx5", ",", "listconv5", ",", "listdp05", ",", 
     "rains05"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.830938112584825*^9, 3.8309381205144863`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"6f0b81e6-a153-4a81-a2fe-19009d33ecf6"],

Cell[BoxData["\<\"gad05.txt\"\>"], "Output",
 CellChangeTimes->{3.830938121693316*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"1c1de95b-3559-4027-8635-9f078d176885"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotgad5", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "listcoh5", ",", "listcohx5", ",", "listconv5", ",", "listdp05", ",", 
      "rains05"}], "}"}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<N=0.5\>\""}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<y\>\"", ",", "\"\<Q\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "30"}], "]"}]}], ",", 
    RowBox[{"Filling", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Bottom", ",", 
         RowBox[{"Lighter", "[", 
          RowBox[{"Lighter", "[", "LightGray", "]"}], "]"}]}], "}"}]}], 
      "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(Q\), \(1\)]\)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(Q\), \(W\)]\)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(Q\), \(conv\)]\)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(Q\), \(DP\)]\)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(Q\), \(R\)]\)\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Scaled", "[", 
           RowBox[{"{", 
            RowBox[{"0.1", ",", "0.3"}], "}"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], "]"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", 
       RowBox[{"Darker", "[", "Green", "]"}], ",", "Red", ",", " ", "Blue", 
       ",", "Orange"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Thickness", "[", "0.002", "]"}], "}"}]}], ",", " ", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"ListLinePlot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"listcohx3diff", ",", "listconv3diff"}], "}"}], ",", 
          RowBox[{"Frame", "\[Rule]", "True"}], ",", 
          RowBox[{"FrameLabel", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<y\>\"", ",", "\"\<Q\>\""}], "}"}]}], ",", 
          RowBox[{"LabelStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
          RowBox[{"PlotLegends", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Placed", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "\"\<\!\(\*SubscriptBox[\(Q\), \(W\)]\)-\!\(\*SubscriptBox[\(Q\
\), \(1\)]\)\>\"", ",", 
                "\"\<\!\(\*SubscriptBox[\(Q\), \
\(conv\)]\)-\!\(\*SubscriptBox[\(Q\), \(1\)]\)\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Scaled", "[", 
                 RowBox[{"{", 
                  RowBox[{"0.1", ",", "0.7"}], "}"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], "]"}], "}"}]}], 
          ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Darker", "[", "Green", "]"}], ",", "Red", ",", " ", 
             "Blue", ",", "Orange"}], "}"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Thickness", "[", "0.002", "]"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.40", ",", "0.8"}], "}"}], ",", "Automatic", ",", 
        RowBox[{"Scaled", "[", ".4", "]"}]}], "]"}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "Full"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8027782106280603`*^9, 3.802778265718897*^9}, {
   3.802784119569763*^9, 3.8027841615330973`*^9}, {3.8027872003649187`*^9, 
   3.802787226053503*^9}, {3.80278725846655*^9, 3.8027872587856092`*^9}, {
   3.802787317986376*^9, 3.802787327133802*^9}, {3.8027875108618193`*^9, 
   3.8027875163722*^9}, {3.802788409920354*^9, 3.8027884160328817`*^9}, {
   3.802788489249976*^9, 3.802788542451442*^9}, {3.802788584581811*^9, 
   3.8027885965300837`*^9}, {3.802788627188293*^9, 3.802788638012958*^9}, {
   3.802788669859206*^9, 3.802788670463685*^9}, {3.802788713106358*^9, 
   3.802788800834898*^9}, {3.8027888580088*^9, 3.802788905808118*^9}, {
   3.8027916140094748`*^9, 3.802791674884489*^9}, {3.802791752333892*^9, 
   3.802791779151884*^9}, {3.802791864303371*^9, 3.802791873061418*^9}, {
   3.802791962042316*^9, 3.802791992401918*^9}, {3.802792030008149*^9, 
   3.802792109051874*^9}, {3.802792218627563*^9, 3.802792218793157*^9}, {
   3.802792273850437*^9, 3.802792296295671*^9}, {3.8027924010291023`*^9, 
   3.802792483544392*^9}, 3.802861210981307*^9, {3.802861316508362*^9, 
   3.802861357368576*^9}, {3.8028669300200233`*^9, 3.8028669317534447`*^9}, {
   3.802867438415011*^9, 3.8028674585526648`*^9}, {3.804394687691132*^9, 
   3.804394687760652*^9}, {3.804749938324799*^9, 3.804749945150957*^9}, {
   3.80475055572495*^9, 3.804750555837028*^9}, {3.804765084687469*^9, 
   3.80476513845634*^9}, {3.804765201833913*^9, 3.804765220199253*^9}, {
   3.8047652522409*^9, 3.804765264650423*^9}, {3.804765311811633*^9, 
   3.804765562344428*^9}, {3.804766147431567*^9, 3.804766227630797*^9}, {
   3.804766286234791*^9, 3.804766308605136*^9}, {3.8047663534339848`*^9, 
   3.804766354452037*^9}, {3.804766439853477*^9, 3.804766465743203*^9}, {
   3.804766531778639*^9, 3.80476653188992*^9}, {3.80476746123464*^9, 
   3.804767473553545*^9}, {3.8047675129974613`*^9, 3.804767856574337*^9}, {
   3.80476789869788*^9, 3.804767959446685*^9}, {3.804768066304776*^9, 
   3.8047681560828648`*^9}, {3.8047681935827208`*^9, 
   3.8047681966185827`*^9}, {3.804769696628418*^9, 3.804769702614152*^9}, {
   3.804769770510948*^9, 3.804769788749237*^9}, {3.8047707489031153`*^9, 
   3.80477076189818*^9}, {3.80492072050135*^9, 3.804920768779024*^9}, {
   3.8049207996860733`*^9, 3.8049208638288393`*^9}, {3.804922201497169*^9, 
   3.804922204154221*^9}, {3.805545113828334*^9, 3.8055451168228397`*^9}, {
   3.8302603797711077`*^9, 3.830260447012021*^9}, {3.830260500640791*^9, 
   3.830260515724531*^9}, {3.8302614164145203`*^9, 3.830261511133874*^9}, {
   3.8302615758468237`*^9, 3.8302615797232943`*^9}, {3.830261629287922*^9, 
   3.830261686962531*^9}, {3.830261720604748*^9, 3.830261776748907*^9}, {
   3.830262067066702*^9, 3.830262122233395*^9}, {3.8302623551323347`*^9, 
   3.8302624042362223`*^9}, {3.8302625699842052`*^9, 
   3.8302625812558727`*^9}, {3.83026267055005*^9, 3.8302626902200127`*^9}, {
   3.8302629466326923`*^9, 3.830262946741082*^9}, {3.830936993699573*^9, 
   3.8309369949400454`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"1c244c1a-9ebc-4155-918b-ed82e21e0a41"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJzt1/k/1PkfAHB3RTZaN7EkyVZya6O3xFeSb0vTGpJrHSEhqgkpJS2VpJZI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      "], {{{}, 
        {RGBColor[0.9333333333333333, 0.9333333333333333, 0.9333333333333333],
          EdgeForm[None], 
         GraphicsGroupBox[
          PolygonBox[{{1, 256, 41, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 30,
            29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 
           13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 
           
           2}}]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}}, {{}, {}, 
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 
          51}]}, 
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
         LineBox[{52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
          67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
          84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100,
           101, 102}]}, 
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
         LineBox[{103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 
          128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
          141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 
          153}]}, 
        {RGBColor[0, 0, 1], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
         LineBox[{154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 
          166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 
          179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 
          192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 
          204}]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
         LineBox[{205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 
          217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 
          230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 
          243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 
          255}]}}, {
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 0, 1], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}}, {
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 0, 1], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}}, {
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[0, 0, 1], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, 
        {RGBColor[1, 0.5, 0], PointSize[
          NCache[
           Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
         1.6]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}}}], {{}, {}}}, InsetBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(1\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(W\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(conv\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(DP\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(R\\)]\\)\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[
           GrayLevel[0], 30], FontFamily -> "Arial"}, Background -> Automatic,
          StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.6666666666666666, 0.33333333333333337`, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.5, 0], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  GrayLevel[0], Editable -> False, Selectable -> False], ",", 
                 "30"}], "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.1, 0.3}], ImageScaled[{0, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Epilog->{
     InsetBox[
      BoxData[
       FormBox[
        TagBox[
         FormBox[
          GraphicsBox[{{{}, {{{}, {}, {
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  NCache[
                   Rational[2, 3], 0.6666666666666666], 0]], 
                LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ6qRda5P6xqsWfYyDAn2brIHsKfYu/A12l9PKjJ
fodc6+vAHfPsD0gaKFdN6obKL7F3WD7RRzl7kv2smSCw0j5hqkbiQ57pUPXr
7A/cb5Q8t2a2/ZtAkMhG+w9ZwtdPqSyA6t9ir5C17DJf4SJ7ruuLC2y5ttt/
CEk33LVrCdS8nfYXPvd5JzMut9eM6T/0VWOPfYHUd9k1Liuh5u+zP8Bdcsi+
ZbX9EqDu64sP2De07p1xYf9aqH0H7Q/Ivnkg9n29vTEYHLZfYHr+0nORjVD7
j9jPeNvy/q72JvvDXzWANhy1P5Jz7r6/w2aoe47bv/Hfy68YtMU+CGzhCfuI
td3/TRO3Qt130t6mYCZvSe42ewBdG5zQ
                 "]]}, {
                Hue[0.9060679774997897, 0.6, 0.6], 
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]], 
                LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ6qRda5P6xqsWdYYDhpXmGUPYQ/xZ6h/Lh2z/oc
+x1yra8Dd8yzZ5BaIXrqUxlUfol9Q/VXHTnNBvtZM0FgpX3D8idOe4xaoerX
2TPkbH9TPaHL/k0gSGSj/YM1vf7c8hOg+rfYHwjS/i8rM9me6/riAluu7fYH
Drw2UrabBjVvp/2CiUHRbC0z7TVj+g991dhjf8BMVvrRmzlQ8/fZHxDY9PuX
9QL7JUDd1xcfsGdIc2z0F1oEte+gvUPDWVvNn4vtjcHgsP2CGfUPfT4shdp/
xL5g1fd57d+X2x/+qgG04aj9i0Lvz2v5VkHdc9ze4q7n2lmma+yDwBaesN+Q
/UlZL2cd1H0n7ec8dTyhFrnBHgDMPJtI
                 "]]}}, {{
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  NCache[
                   Rational[2, 3], 0.6666666666666666], 0]]}, {
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}}, {{
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  NCache[
                   Rational[2, 3], 0.6666666666666666], 0]]}, {
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {}, {}, {}}, {{
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  NCache[
                   Rational[2, 3], 0.6666666666666666], 0]]}, {
                Directive[
                 PointSize[
                  NCache[
                   Rational[7, 360], 0.019444444444444445`]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {}, {}, {}}}, {{}, {}}}, {
             InsetBox[
              FormBox[
               
               TemplateBox[{
                "\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(W\\)]\\)-\\!\\(\\*SubscriptBox[\\(Q\\), \\(1\\)]\\)\"", 
                 "\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(conv\\)]\\)-\\!\\(\\*SubscriptBox[\\(Q\\), \\(1\\)]\\)\""}, "LineLegend", 
                DisplayFunction -> (FormBox[
                  StyleBox[
                   StyleBox[
                    PaneBox[
                    TagBox[
                    GridBox[{{
                    TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}],
                     "Grid"], Alignment -> Left, AppearanceElements -> None, 
                    ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
                    "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
                   
                    Directive[
                    GrayLevel[0], 20], FontFamily -> "Arial"}, Background -> 
                   Automatic, StripOnInput -> False], TraditionalForm]& ), 
                InterpretationFunction :> (RowBox[{"LineLegend", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"PointSize", "[", 
                    FractionBox["7", "360"], "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"PointSize", "[", 
                    FractionBox["7", "360"], "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{#, ",", #2}], "}"}], ",", 
                    RowBox[{"LegendMarkers", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], 
                    ",", 
                    RowBox[{"Joined", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                    RowBox[{"LabelStyle", "\[Rule]", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                    ",", "20"}], "]"}]}], ",", 
                    RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], 
                   "]"}]& ), Editable -> True], TraditionalForm], 
              Scaled[{0.1, 0.7}], 
              ImageScaled[{0, 0.5}], FormatType -> StandardForm, 
              BaseStyle -> {FontSize -> Larger}]}}, {
           DisplayFunction -> Identity, DisplayFunction -> Identity, 
            DisplayFunction -> Identity, AspectRatio -> 
            NCache[GoldenRatio^(-1), 0.6180339887498948], 
            Axes -> {True, True}, AxesLabel -> {None, None}, 
            AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
            Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
               FormBox["\"Q\"", TraditionalForm], None}, {
               FormBox["\"y\"", TraditionalForm], None}}, 
            FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
            GridLines -> {None, None}, GridLinesStyle -> Directive[
              GrayLevel[0.5, 0.4]], LabelStyle -> Directive[
              GrayLevel[0], 20], 
            Method -> {
             "OptimizePlotMarkers" -> True, 
              "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& )}}, 
            PlotRange -> {{0, 0.2}, {0, 0.08760762531295624}}, 
            PlotRangeClipping -> True, PlotRangePadding -> {{
               Scaled[0.02], 
               Scaled[0.02]}, {
               Scaled[0.02], 
               Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
          TraditionalForm], 
         InterpretTemplate[Legended[
           Graphics[{{}, {{{}, {}, {
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  Rational[2, 3], 0]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ6qRda5P6xqsWfYyDAn2brIHsKfYu/A12l9PKjJ
fodc6+vAHfPsD0gaKFdN6obKL7F3WD7RRzl7kv2smSCw0j5hqkbiQ57pUPXr
7A/cb5Q8t2a2/ZtAkMhG+w9ZwtdPqSyA6t9ir5C17DJf4SJ7ruuLC2y5ttt/
CEk33LVrCdS8nfYXPvd5JzMut9eM6T/0VWOPfYHUd9k1Liuh5u+zP8Bdcsi+
ZbX9EqDu64sP2De07p1xYf9aqH0H7Q/Ivnkg9n29vTEYHLZfYHr+0nORjVD7
j9jPeNvy/q72JvvDXzWANhy1P5Jz7r6/w2aoe47bv/Hfy68YtMU+CGzhCfuI
td3/TRO3Qt130t6mYCZvSe42ewBdG5zQ
                 "]]}, {
                Hue[0.9060679774997897, 0.6, 0.6], 
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ6qRda5P6xqsWdYYDhpXmGUPYQ/xZ6h/Lh2z/oc
+x1yra8Dd8yzZ5BaIXrqUxlUfol9Q/VXHTnNBvtZM0FgpX3D8idOe4xaoerX
2TPkbH9TPaHL/k0gSGSj/YM1vf7c8hOg+rfYHwjS/i8rM9me6/riAluu7fYH
Drw2UrabBjVvp/2CiUHRbC0z7TVj+g991dhjf8BMVvrRmzlQ8/fZHxDY9PuX
9QL7JUDd1xcfsGdIc2z0F1oEte+gvUPDWVvNn4vtjcHgsP2CGfUPfT4shdp/
xL5g1fd57d+X2x/+qgG04aj9i0Lvz2v5VkHdc9ze4q7n2lmma+yDwBaesN+Q
/UlZL2cd1H0n7ec8dTyhFrnBHgDMPJtI
                 "]]}}, {{
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  Rational[2, 3], 0]]}, {
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}}, {{
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  Rational[2, 3], 0]]}, {
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {}, {}, {}}, {{
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[0, 
                  Rational[2, 3], 0]]}, {
                Directive[
                 PointSize[
                  Rational[7, 360]], 
                 AbsoluteThickness[1.6], 
                 RGBColor[1, 0, 0]]}, {}, {}, {}}}, {{}, {}}}, {
            DisplayFunction -> Identity, DisplayFunction -> Identity, 
             AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
             AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
             Identity, Frame -> {{True, True}, {True, True}}, 
             FrameLabel -> {{"Q", None}, {"y", None}}, 
             FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
             GridLines -> {None, None}, GridLinesStyle -> Directive[
               GrayLevel[0.5, 0.4]], LabelStyle -> Directive[
               GrayLevel[0], 20], 
             Method -> {
              "OptimizePlotMarkers" -> True, 
               "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
             PlotRange -> {{0, 0.2}, {0, 0.08760762531295624}}, 
             PlotRangeClipping -> True, PlotRangePadding -> {{
                Scaled[0.02], 
                Scaled[0.02]}, {
                Scaled[0.02], 
                Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], {
            Placed[
             LineLegend[{
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]], 
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}, {
              "\!\(\*SubscriptBox[\(Q\), \(W\)]\)-\!\(\*SubscriptBox[\(Q\), \
\(1\)]\)", 
               "\!\(\*SubscriptBox[\(Q\), \
\(conv\)]\)-\!\(\*SubscriptBox[\(Q\), \(1\)]\)"}, 
              LegendMarkers -> {{False, Automatic}, {False, Automatic}}, 
              Joined -> {True, True}, LabelStyle -> Directive[
                GrayLevel[0], 20], LegendLayout -> "Column"], {
              Scaled[{0.1, 0.7}], {0, 0.5}}, Identity]}]& ], Editable -> True,
          Selectable -> True, SelectWithContents -> False, AutoDelete -> 
         True], TraditionalForm]], {0.4, 0.8}, Automatic, 
      Scaled[0.4]]},
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"Q\"", TraditionalForm], None}, {
      FormBox["\"y\"", TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->Full,
   LabelStyle->Directive[
     GrayLevel[0], 30],
   Method->{
    "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->FormBox["\"N=0.5\"", TraditionalForm],
   PlotRange->{{0, 0.5}, {0, 1.0000000083758829`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, 
      GraphicsComplex[CompressedData["
1:eJzt1/k/1PkfAHB3RTZaN7EkyVZya6O3xFeSb0vTGpJrHSEhqgkpJS2VpJZI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       "], {{{}, {
          EdgeForm[], 
          RGBColor[
          0.9333333333333333, 0.9333333333333333, 0.9333333333333333], 
          GraphicsGroup[{
            
            Polygon[{{1, 256, 41, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 
             29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 
             13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 
             2}}]}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}}, {{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          
          Line[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18,
            19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
           35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 
           51}]}, {
          Hue[0.9060679774997897, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            Rational[2, 3], 0]], 
          
          Line[{52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
           67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83,
            84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
           100, 101, 102}]}, {
          Hue[0.1421359549995791, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]], 
          Line[{103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
           115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 
           128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
           141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 
           153}]}, {
          Hue[0.37820393249936934`, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]], 
          
          Line[{154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 
           166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 
           179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 
           192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 
           204}]}, {
          Hue[0.6142719099991583, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0]], 
          
          Line[{205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 
           217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 
           230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 
           243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 
           255}]}}, {{
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            Rational[2, 3], 0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0]]}}, {{
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            Rational[2, 3], 0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[
           1, 0.5, 0]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}}, {{
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            Rational[2, 3], 0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]]}, {
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[1.6], 
           RGBColor[
           1, 0.5, 0]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}}}], {{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, Epilog -> {
        Inset[
         Legended[
          Graphics[{{}, {{{}, {}, {
               Hue[0.67, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]], 
               Line[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ6qRda5P6xqsWfYyDAn2brIHsKfYu/A12l9PKjJ
fodc6+vAHfPsD0gaKFdN6obKL7F3WD7RRzl7kv2smSCw0j5hqkbiQ57pUPXr
7A/cb5Q8t2a2/ZtAkMhG+w9ZwtdPqSyA6t9ir5C17DJf4SJ7ruuLC2y5ttt/
CEk33LVrCdS8nfYXPvd5JzMut9eM6T/0VWOPfYHUd9k1Liuh5u+zP8Bdcsi+
ZbX9EqDu64sP2De07p1xYf9aqH0H7Q/Ivnkg9n29vTEYHLZfYHr+0nORjVD7
j9jPeNvy/q72JvvDXzWANhy1P5Jz7r6/w2aoe47bv/Hfy68YtMU+CGzhCfuI
td3/TRO3Qt130t6mYCZvSe42ewBdG5zQ
                "]]}, {
               Hue[0.9060679774997897, 0.6, 0.6], 
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]], 
               Line[CompressedData["
1:eJxTTMoPSmViYGAQBWIQjQ6qRda5P6xqsWdYYDhpXmGUPYQ/xZ6h/Lh2z/oc
+x1yra8Dd8yzZ5BaIXrqUxlUfol9Q/VXHTnNBvtZM0FgpX3D8idOe4xaoerX
2TPkbH9TPaHL/k0gSGSj/YM1vf7c8hOg+rfYHwjS/i8rM9me6/riAluu7fYH
Drw2UrabBjVvp/2CiUHRbC0z7TVj+g991dhjf8BMVvrRmzlQ8/fZHxDY9PuX
9QL7JUDd1xcfsGdIc2z0F1oEte+gvUPDWVvNn4vtjcHgsP2CGfUPfT4shdp/
xL5g1fd57d+X2x/+qgG04aj9i0Lvz2v5VkHdc9ze4q7n2lmma+yDwBaesN+Q
/UlZL2cd1H0n7ec8dTyhFrnBHgDMPJtI
                "]]}}, {{
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]]}, {
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}}, {{
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]]}, {
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}, {}, {}, {}}, {{
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[0, 
                 Rational[2, 3], 0]]}, {
               Directive[
                PointSize[
                 Rational[7, 360]], 
                AbsoluteThickness[1.6], 
                RGBColor[1, 0, 0]]}, {}, {}, {}}}, {{}, {}}}, {
           DisplayFunction -> Identity, DisplayFunction -> Identity, 
            AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
            AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
            Identity, Frame -> {{True, True}, {True, True}}, 
            FrameLabel -> {{"Q", None}, {"y", None}}, 
            FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
            GridLines -> {None, None}, GridLinesStyle -> Directive[
              GrayLevel[0.5, 0.4]], LabelStyle -> Directive[
              GrayLevel[0], 20], 
            Method -> {
             "OptimizePlotMarkers" -> True, 
              "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& )}}, 
            PlotRange -> {{0, 0.2}, {0, 0.08760762531295624}}, 
            PlotRangeClipping -> True, PlotRangePadding -> {{
               Scaled[0.02], 
               Scaled[0.02]}, {
               Scaled[0.02], 
               Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], {
           Placed[
            LineLegend[{
              Directive[
               PointSize[
                Rational[7, 360]], 
               AbsoluteThickness[1.6], 
               RGBColor[0, 
                Rational[2, 3], 0]], 
              Directive[
               PointSize[
                Rational[7, 360]], 
               AbsoluteThickness[1.6], 
               RGBColor[1, 0, 0]]}, {
             "\!\(\*SubscriptBox[\(Q\), \(W\)]\)-\!\(\*SubscriptBox[\(Q\), \
\(1\)]\)", 
              "\!\(\*SubscriptBox[\(Q\), \
\(conv\)]\)-\!\(\*SubscriptBox[\(Q\), \(1\)]\)"}, 
             LegendMarkers -> {{False, Automatic}, {False, Automatic}}, 
             Joined -> {True, True}, LabelStyle -> Directive[
               GrayLevel[0], 20], LegendLayout -> "Column"], {
             Scaled[{0.1, 0.7}], {0, 0.5}}, Identity]}], {0.4, 0.8}, 
         Automatic, 
         Scaled[0.4]]}, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"Q", None}, {"y", None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> Full, LabelStyle -> Directive[
        GrayLevel[0], 30], 
      Method -> {
       "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotLabel -> "N=0.5", 
      PlotRange -> {{0, 0.5}, {0, 1.0000000083758829`}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], {
     Placed[
      LineLegend[{
        Directive[
         PointSize[
          Rational[1, 90]], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]], 
        Directive[
         PointSize[
          Rational[1, 90]], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 
          Rational[2, 3], 0]], 
        Directive[
         PointSize[
          Rational[1, 90]], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]], 
        Directive[
         PointSize[
          Rational[1, 90]], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1]], 
        Directive[
         PointSize[
          Rational[1, 90]], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0.5, 0]]}, {
       "\!\(\*SubscriptBox[\(Q\), \(1\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(W\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(conv\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(DP\)]\)", 
        "\!\(\*SubscriptBox[\(Q\), \(R\)]\)"}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}, {
         False, Automatic}, {False, Automatic}, {False, Automatic}}, 
       Joined -> {True, True, True, True, True}, LabelStyle -> Directive[
         GrayLevel[0], 30], LegendLayout -> "Column"], {
       Scaled[{0.1, 0.3}], {0, 0.5}}, Identity]}]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.804769789599272*^9, 3.804770762849044*^9, {3.804920745208788*^9, 
   3.80492076127045*^9}, {3.8049208558718653`*^9, 3.804920864405959*^9}, 
   3.804922008909322*^9, 3.8049222045663967`*^9, 3.805545172516979*^9, {
   3.830260393474946*^9, 3.830260402517269*^9}, 3.830260447580389*^9, 
   3.830260576991901*^9, {3.8302614854964542`*^9, 3.830261511492223*^9}, {
   3.830261576779628*^9, 3.8302615802044086`*^9}, {3.830261635226318*^9, 
   3.830261687379271*^9}, 3.830261755069751*^9, {3.830262099336258*^9, 
   3.83026212297289*^9}, 3.830262533224936*^9, {3.830262570750039*^9, 
   3.830262581879921*^9}, 3.830262769119199*^9, 3.830262947130232*^9, 
   3.8305163635566263`*^9, 3.830937009906361*^9, 3.830937346125329*^9, 
   3.830938048969241*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"a1633583-27ba-42f2-bf8c-b7ea58855cba"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1367, 700},
WindowMargins->{{7, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 163, 3, 54, "Subsection",ExpressionUUID->"40099510-5995-4630-af7a-3aa3e158fe6d"],
Cell[588, 20, 222, 4, 35, "Text",ExpressionUUID->"64844840-9e4f-4667-8897-baeba6e5a864"],
Cell[813, 26, 549, 16, 30, "Input",ExpressionUUID->"27d08ccd-c792-45ae-8c88-de53e06987a8"],
Cell[1365, 44, 531, 16, 30, "Input",ExpressionUUID->"988e94cb-9ade-4376-9d32-0fe17d4b1ed4"],
Cell[1899, 62, 573, 16, 30, "Input",ExpressionUUID->"00458bb6-875b-42c4-a3a5-685ae4adb77f"],
Cell[2475, 80, 582, 16, 30, "Input",ExpressionUUID->"1f1914e5-687c-4fc4-82a9-bcda34595fde"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3094, 101, 160, 3, 54, "Subsection",ExpressionUUID->"e211f654-302d-42db-93d9-f04ff8a0bd71"],
Cell[3257, 106, 232, 6, 35, "Text",ExpressionUUID->"3fbe6aaa-d65a-4172-bd6e-50689ac7ad28"],
Cell[3492, 114, 337, 10, 30, "Input",ExpressionUUID->"2327476c-7729-477e-be07-e094288d0340"],
Cell[3832, 126, 154, 3, 35, "Text",ExpressionUUID->"429eceb8-f7b3-4b48-9451-9072e04ec21a"],
Cell[3989, 131, 896, 24, 30, "Input",ExpressionUUID->"a35cee82-cbfa-48d5-80df-93bec8cdf343"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4922, 160, 161, 3, 54, "Subsection",ExpressionUUID->"790276cf-c709-4907-99b4-8085e3544347"],
Cell[5086, 165, 239, 4, 35, "Text",ExpressionUUID->"dac2d2cc-f96e-423a-8d4c-6c12e7f511d4"],
Cell[5328, 171, 1404, 38, 73, "Input",ExpressionUUID->"a9e8735f-3ace-4a24-a394-5bd8b53f0547"],
Cell[6735, 211, 169, 3, 35, "Text",ExpressionUUID->"38dbfc4a-a755-487a-8a3e-e0665287f888"],
Cell[6907, 216, 3433, 102, 115, "Input",ExpressionUUID->"f896e0df-ecc0-4af7-b941-2a4f1fe7651b"],
Cell[10343, 320, 309, 5, 35, "Text",ExpressionUUID->"ac2052d2-db4d-438f-955f-9d18aabd1b64"],
Cell[10655, 327, 2587, 72, 94, "Input",ExpressionUUID->"27fffe93-7c3c-4987-9487-51b29716587f"],
Cell[13245, 401, 169, 3, 35, "Text",ExpressionUUID->"b5b99310-f658-426f-a490-19c8bd4348eb"],
Cell[13417, 406, 4742, 136, 136, "Input",ExpressionUUID->"b6639be8-1260-4e56-b165-e3fa7731adc9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18196, 547, 168, 3, 54, "Subsection",ExpressionUUID->"9ca4c770-20ce-4bb8-9958-7f64e4309878"],
Cell[18367, 552, 365, 8, 30, "Input",ExpressionUUID->"4520c0da-52d3-4ca7-9e7a-abab14212456"],
Cell[18735, 562, 441, 9, 30, "Input",ExpressionUUID->"ddf5ba0f-1564-454a-a531-0b7acb0c80bf"],
Cell[19179, 573, 2618, 69, 86, "Input",ExpressionUUID->"9d875234-84f5-4f3f-9372-d3f63bd7c6fc"],
Cell[21800, 644, 1126, 30, 30, "Input",ExpressionUUID->"34cfe859-4858-46bf-b88e-3f29e68a6d46"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22963, 679, 193, 3, 54, "Subsection",ExpressionUUID->"ae36c6df-6589-43ee-a4bc-ad67985698a1"],
Cell[23159, 684, 1807, 50, 52, "Input",ExpressionUUID->"f8a72138-4138-4635-8c02-1df4ec070619"],
Cell[24969, 736, 1625, 47, 73, "Input",ExpressionUUID->"3f35d6ce-66a6-4b3a-9af0-70687a957bad"],
Cell[26597, 785, 201, 3, 35, "Text",ExpressionUUID->"d2b633bc-f461-4a78-b051-edc8da3e708c"],
Cell[26801, 790, 1449, 43, 30, "Input",ExpressionUUID->"e6d4f7d3-121b-464b-9034-c09dd4b85b27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28287, 838, 305, 5, 54, "Subsection",ExpressionUUID->"c1e4c926-d6ed-402a-b375-668341564cb2"],
Cell[28595, 845, 231, 6, 35, "Text",ExpressionUUID->"c74873c2-21ba-41d0-a53c-52ddf908c2a0"],
Cell[28829, 853, 5487, 156, 230, "Input",ExpressionUUID->"ca3e9713-b6dc-4ce3-952c-1ff0ca96faab"],
Cell[CellGroupData[{
Cell[34341, 1013, 595, 13, 30, "Input",ExpressionUUID->"0dfb77ef-3a27-434a-8905-3eb553aa7f27"],
Cell[34939, 1028, 64365, 1848, 1933, "Output",ExpressionUUID->"0eb5f3e5-209d-46aa-a824-eb677c4270f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99341, 2881, 337, 7, 30, "Input",ExpressionUUID->"0864e926-28a3-4aef-a786-2f7010d557a7"],
Cell[99681, 2890, 369, 7, 34, "Output",ExpressionUUID->"6442c74a-5960-4507-87af-9eb360f7fa11"]
}, Open  ]],
Cell[100065, 2900, 68613, 1858, 2167, "Input",ExpressionUUID->"af1d959e-b4a9-40c8-8e97-d918f227a037"],
Cell[168681, 4760, 3330, 91, 135, "Input",ExpressionUUID->"29758b1a-1fdd-4a5f-8692-fc2bb45823ef"],
Cell[172014, 4853, 341, 7, 35, "Text",ExpressionUUID->"71862d7a-4be6-417e-857d-9e50399d5157"],
Cell[172358, 4862, 802, 22, 48, "Input",ExpressionUUID->"0eb86577-04e9-4357-a61b-2677e36637bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173197, 4889, 366, 6, 54, "Subsection",ExpressionUUID->"76175307-0b01-43bc-9e7f-87277a3e8dca"],
Cell[173566, 4897, 165, 3, 35, "Text",ExpressionUUID->"b5eae465-c027-4309-b461-f19acb06b2fe"],
Cell[173734, 4902, 486, 13, 50, "Input",ExpressionUUID->"5d16bb7f-4857-4bed-bf1f-73a90102bc30"],
Cell[174223, 4917, 164, 3, 35, "Text",ExpressionUUID->"68c34844-3a6b-4a25-a9cc-0a6c5ac685ab"],
Cell[174390, 4922, 147, 3, 35, "Text",ExpressionUUID->"9870eba8-2fe8-4e85-82b2-05d7961e6402"],
Cell[CellGroupData[{
Cell[174562, 4929, 4523, 110, 262, "Input",ExpressionUUID->"685a294c-7afd-4aa4-bd3c-0a26ef691bcd"],
Cell[179088, 5041, 4380, 107, 140, "Output",ExpressionUUID->"46b92166-3bae-43a3-b926-f24f697a32bc"]
}, Open  ]],
Cell[183483, 5151, 149, 3, 35, "Text",ExpressionUUID->"c6cc79b7-5217-4589-a1af-8020c09f7985"],
Cell[CellGroupData[{
Cell[183657, 5158, 4523, 110, 262, "Input",ExpressionUUID->"147ab7c3-a985-4d5c-a604-61701d315df4"],
Cell[188183, 5270, 4383, 107, 140, "Output",ExpressionUUID->"56d9ca82-3425-49c4-a2d0-89e3e8e5cc70"]
}, Open  ]],
Cell[192581, 5380, 147, 3, 35, "Text",ExpressionUUID->"ba557677-ca2a-4812-8cf2-7545f918950e"],
Cell[CellGroupData[{
Cell[192753, 5387, 4531, 111, 262, "Input",ExpressionUUID->"bf4b21b0-4991-46f6-9c87-ab50803b8e25"],
Cell[197287, 5500, 4379, 106, 140, "Output",ExpressionUUID->"0266e722-296c-4305-b4fa-efcb04c3949c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[201715, 5612, 261, 4, 54, "Subsection",ExpressionUUID->"173eb795-2f2e-43d1-98b7-75f8e9a84234"],
Cell[CellGroupData[{
Cell[202001, 5620, 1197, 30, 30, "Input",ExpressionUUID->"5bd5d952-89c8-4ce7-8cc0-a38bb785422b"],
Cell[203201, 5652, 554, 12, 24, "Message",ExpressionUUID->"7d919833-3492-45f2-9bae-49a89f8d0a56"],
Cell[203758, 5666, 555, 12, 24, "Message",ExpressionUUID->"cc4f6ec8-eeee-4737-bc6d-7e55f1409b1d"],
Cell[204316, 5680, 557, 12, 24, "Message",ExpressionUUID->"40d03eab-141a-4a69-b2b9-040054323f38"],
Cell[204876, 5694, 513, 11, 24, "Message",ExpressionUUID->"065f3704-adf3-427f-a3f8-e77ffd2b835d"],
Cell[205392, 5707, 4332, 109, 140, "Output",ExpressionUUID->"e5752a6c-9586-4737-8e02-ba8d3b570777"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209761, 5821, 1224, 30, 30, "Input",ExpressionUUID->"1d32a251-98c4-4cd7-91ff-83146fef1ef6"],
Cell[210988, 5853, 4590, 112, 144, "Output",ExpressionUUID->"68a7ab76-f081-4513-b00d-9a61ee31e25c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215615, 5970, 1142, 25, 30, "Input",ExpressionUUID->"5ebd8dc0-354e-4540-b53e-f3396ff45474"],
Cell[216760, 5997, 1957, 47, 77, "Output",ExpressionUUID->"d33c3858-b520-4d34-9ce5-a515ccfddb2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218754, 6049, 983, 23, 30, "Input",ExpressionUUID->"1e9ee066-3a08-4147-a49b-6b520e3d81d7"],
Cell[219740, 6074, 4706, 113, 140, "Output",ExpressionUUID->"3f5c8b86-2720-4ac5-9f2a-89510be09a2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224483, 6192, 826, 21, 30, "Input",ExpressionUUID->"8931dc3a-cef4-4b36-b667-062ba7e41fda"],
Cell[225312, 6215, 1986, 47, 77, "Output",ExpressionUUID->"7f6ce6fa-6036-474c-91dd-013b50ca6b65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227335, 6267, 1147, 27, 30, "Input",ExpressionUUID->"c7ec0b51-5c69-4676-aaa3-474d41bd3e1c"],
Cell[228485, 6296, 4773, 116, 140, "Output",ExpressionUUID->"65d3d1f1-0ef1-4f09-9630-e22246a751a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233295, 6417, 371, 8, 30, "Input",ExpressionUUID->"27b75688-9c72-4fb4-b9eb-3fddcad524a7"],
Cell[233669, 6427, 189, 2, 94, "Output",ExpressionUUID->"5fcc20d2-9326-4e5f-9380-6d9bd7d6ec68"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233895, 6434, 6739, 135, 194, "Input",ExpressionUUID->"e4a4f614-ad6a-412f-9412-c5d3a9af03e5",
 InitializationCell->True],
Cell[240637, 6571, 70639, 1528, 857, "Output",ExpressionUUID->"5ee1dc15-8ef2-4f61-92f1-f9ccf55ac6e5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[311325, 8105, 259, 4, 54, "Subsection",ExpressionUUID->"bdbf9f81-1db3-4818-91f5-6b5bc9c7b90d"],
Cell[CellGroupData[{
Cell[311609, 8113, 1322, 32, 30, "Input",ExpressionUUID->"4b167be9-2d7e-4959-b33c-e3a7e0b4783e"],
Cell[312934, 8147, 562, 13, 24, "Message",ExpressionUUID->"ba9a8889-a8a4-43bb-b58f-7e8526e2d7eb"],
Cell[313499, 8162, 562, 13, 24, "Message",ExpressionUUID->"5fff9e13-115f-479c-9664-50fc7bf32d55"],
Cell[314064, 8177, 564, 13, 24, "Message",ExpressionUUID->"9045ce98-7e51-455e-bb5c-dd74d2aeef9e"],
Cell[314631, 8192, 522, 12, 24, "Message",ExpressionUUID->"f8f77269-0ad3-47c0-8630-697545940804"],
Cell[315156, 8206, 4354, 110, 140, "Output",ExpressionUUID->"616d8420-1770-45fb-b66b-268cb7a66211"]
}, Open  ]],
Cell[CellGroupData[{
Cell[319547, 8321, 1371, 32, 30, "Input",ExpressionUUID->"6514b523-fc5e-4cac-a2fd-5cb5cc8fd0e1"],
Cell[320921, 8355, 4669, 114, 144, "Output",ExpressionUUID->"ff140cfd-54f6-4ba4-bb4e-744e03b60b97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[325627, 8474, 837, 21, 30, "Input",ExpressionUUID->"7467e6cf-b156-4af1-a39c-a88766643918"],
Cell[326467, 8497, 4660, 110, 140, "Output",ExpressionUUID->"8f77de07-be45-4d02-9437-60fddd949baf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[331164, 8612, 1192, 26, 30, "Input",ExpressionUUID->"14368a2c-cc6a-4a4c-90a7-a950ecdaeb13"],
Cell[332359, 8640, 1975, 47, 77, "Output",ExpressionUUID->"850d3ad0-a138-4db9-b13d-2b3c6809be1e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[334371, 8692, 880, 22, 30, "Input",ExpressionUUID->"9e2a4637-a128-46b7-84ca-e3a462f6dbf4"],
Cell[335254, 8716, 2005, 48, 77, "Output",ExpressionUUID->"5f7c6608-35a0-4556-a45b-1531b2694bd3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[337296, 8769, 1147, 27, 30, "Input",ExpressionUUID->"ab2c22a0-724c-4e76-874c-f1414c7e0610"],
Cell[338446, 8798, 4750, 112, 140, "Output",ExpressionUUID->"3cca673f-e520-4120-b8cf-f4294c772c29"]
}, Open  ]],
Cell[CellGroupData[{
Cell[343233, 8915, 369, 8, 30, "Input",ExpressionUUID->"2a9c7bae-445b-41f8-8127-46fb06ab712c"],
Cell[343605, 8925, 165, 2, 34, "Output",ExpressionUUID->"ed0dae6f-6ee7-4401-b77a-9d0538ab1667"]
}, Open  ]],
Cell[CellGroupData[{
Cell[343807, 8932, 6797, 136, 194, "Input",ExpressionUUID->"d1f43057-d166-4eb9-b8b4-fbc50a740efa",
 InitializationCell->True],
Cell[350607, 9070, 70680, 1528, 857, "Output",ExpressionUUID->"76cfb22f-57cc-4a04-818d-7862c167f67d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[421336, 10604, 310, 5, 54, "Subsection",ExpressionUUID->"80a32855-d993-49b1-8c00-a10bd28c693d"],
Cell[CellGroupData[{
Cell[421671, 10613, 1292, 31, 30, "Input",ExpressionUUID->"ce7ec5d9-34ff-4592-8be0-ea1b135c5e04"],
Cell[422966, 10646, 536, 12, 24, "Message",ExpressionUUID->"1005020c-cc1b-44f9-bb9f-eac0f2914b7c"],
Cell[423505, 10660, 537, 12, 24, "Message",ExpressionUUID->"4979e818-57d7-4a59-bbe3-ddcbd443c434"],
Cell[424045, 10674, 535, 12, 24, "Message",ExpressionUUID->"c3689888-34b5-437f-924c-3ed090804824"],
Cell[424583, 10688, 495, 11, 24, "Message",ExpressionUUID->"4fd07d71-b113-45ce-aa5e-bac9137a10c8"],
Cell[425081, 10701, 4264, 108, 140, "Output",ExpressionUUID->"8e8cada3-0897-4b6f-9e8b-2381c122b3cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[429382, 10814, 1276, 31, 30, "Input",ExpressionUUID->"6f412af5-2c28-48c6-87fc-c31d85a79f3a"],
Cell[430661, 10847, 4591, 111, 144, "Output",ExpressionUUID->"ee89b275-8970-4c75-a53b-d360cd3a0959"]
}, Open  ]],
Cell[CellGroupData[{
Cell[435289, 10963, 886, 22, 30, "Input",ExpressionUUID->"0659cef3-7227-48ab-ab66-8e53ddef5abc"],
Cell[436178, 10987, 4655, 110, 140, "Output",ExpressionUUID->"62e2367d-c13d-4d14-93ad-be212cb4c617"]
}, Open  ]],
Cell[CellGroupData[{
Cell[440870, 11102, 1242, 27, 30, "Input",ExpressionUUID->"3e60d883-64ee-4588-89b0-da496ebc18db"],
Cell[442115, 11131, 1931, 47, 77, "Output",ExpressionUUID->"9809bbd7-aaab-4822-a89a-6a79395ae91d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[444083, 11183, 928, 22, 30, "Input",ExpressionUUID->"032ee3b3-c084-4ef6-bcf0-7c728e0b393f"],
Cell[445014, 11207, 1940, 47, 77, "Output",ExpressionUUID->"c0799e2f-a61c-4831-aa5e-1d52f6b90c76"]
}, Open  ]],
Cell[CellGroupData[{
Cell[446991, 11259, 1195, 27, 30, "Input",ExpressionUUID->"1b58f141-37d5-4b9d-979e-5b5709b3b56d"],
Cell[448189, 11288, 4768, 114, 140, "Output",ExpressionUUID->"9bb4c056-2c44-46a2-a7da-7d5deb70b36f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[452994, 11407, 371, 8, 30, "Input",ExpressionUUID->"6f0b81e6-a153-4a81-a2fe-19009d33ecf6"],
Cell[453368, 11417, 165, 2, 34, "Output",ExpressionUUID->"1c1de95b-3559-4027-8635-9f078d176885"]
}, Open  ]],
Cell[CellGroupData[{
Cell[453570, 11424, 6900, 138, 194, "Input",ExpressionUUID->"1c244c1a-9ebc-4155-918b-ed82e21e0a41",
 InitializationCell->True],
Cell[460473, 11564, 70704, 1529, 857, "Output",ExpressionUUID->"a1633583-27ba-42f2-bf8c-b7ea58855cba"]
}, Open  ]]
}, Open  ]]
}
]
*)


